Rainbow maps and the number of graceful labelings of trees

Let $\tau(N)$ be the number of graceful labelings of trees with $N$ edges, that is, the number of spanning trees of the complete graph on $\{0,1,\dots,N\}$ whose edges have distinct lengths. The answer to exercise 7.2.2.3-106 of The Art of Computer Programming states that, if an empirical observation of Anick is true, then $\tau(n)=\exp(n\ln n-n\ln(e/b)+O(\log n))$ with $b\approx0.636$, and that rigorous proofs are unknown. We prove that $|\log\tau(N)-(N\log N-N\log(e/b))|\le152(1+\log(N+1))^4$ for every $N\ge3$, with $b=2/\pi$. A rainbow map of order $N$ sends each vertex $k\in\{1,\dots,N-1\}$ to a vertex $f(k)\in\{0,\dots,N\}$ so that the lengths $|f(k)-k|$ are $1,\dots,N-1$ in some order. Acyclic rainbow maps are exactly the graceful labelings, and all rainbow maps are counted by the Whitty numbers $W(N)$ (OEIS A134983). We show that $\tau(N)\le W(N)\le\tau(N)e^{151(1+\log(N+1))^4}$ by a combinatorial argument: for fixed directions, rainbow maps are rook placements on a Ferrers board; a swap injection shows that a uniformly random rainbow map has $O(\log^2N)$ cycles on average; and an inequality on the periods of a word shows that the $c$ cycles of a rainbow map can be removed by changing $O(c\log N)$ edges. We also show that $W(N)$ is the total weight of a family of weighted Motzkin paths. This yields exact enumerations, an alternating sum for $W(N)$, and a representation of $W(N)$ as a moment of a continuous dual Hahn weight, from which $|\log W(N)-(N\log(2N/\pi)-N)|\le5(1+\log(N+1))$. The main theorem has been formalized in Lean 4; its combinatorial half uses no axioms beyond those of Lean.

==> anc/lean/PerM.lean <==
import PerM.AppB1
import PerM.AppB10
import PerM.AppB2
import PerM.AppB3
import PerM.AppB4
import PerM.AppB5
import PerM.AppB6
import PerM.AppB7
import PerM.AppB8
import PerM.AppB9
import PerM.Axioms
import PerM.B_Edges
import PerM.B_GT
import PerM.B_Orient
import PerM.B_Tree
import PerM.C_Basic
import PerM.C_Break
import PerM.C_Cycles
import PerM.C_Forest
import PerM.C_Orient
import PerM.Comb1
import PerM.Comb2
import PerM.Comb3
import PerM.Comb4
import PerM.Comb5
import PerM.Comb6
import PerM.CombMain
import PerM.Compare
import PerM.Constants
import PerM.CycleBreak
import PerM.CycleCount
import PerM.D_Subsets
import PerM.Defs
import PerM.Density
import PerM.E_Board
import PerM.E_Count
import PerM.E_Kinds
import PerM.E_Memb
import PerM.E_Orbit
import PerM.EdgeDefs
import PerM.ExpInt
import PerM.F0_Forest
import PerM.F1_Border
import PerM.F1_RankAux
import PerM.F2_Augment
import PerM.F2_Chain
import PerM.F2_Graph
import PerM.ForestBasic
import PerM.GTCount
import PerM.GammaNorm
import PerM.LogFact
import PerM.LogForm
import PerM.Main
import PerM.MainThm
import PerM.Marginal
import PerM.Moment
import PerM.MomentBounds
import PerM.Orient
import PerM.PolyId
import PerM.RMCount
import PerM.RMDefs
import PerM.Rank
import PerM.Repair
import PerM.Sandwich
import PerM.TauDefs
import PerM.Thm12
import PerM.Thm12Final
import PerM.Weight


==> anc/lean/PerM/AppB1.lean <==
/- Appendix B, Lemma B.3, part 1:  log|Γ(α+ix)| = (α−1/2) log x − πx/2 + (1/2) log 2π + O(x⁻²)  from axiom (S). -/
import PerM.Axioms

open Real

namespace PerM

/-- `t − t³/3 ≤ arctan t ≤ t` for `t ≥ 0` -/
theorem arctan_le_self' (t : ℝ) (ht : 0 ≤ t) : Real.arctan t ≤ t := by
  have hmono : MonotoneOn (fun s => s - Real.arctan s) (Set.Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    · exact (continuous_id.sub Real.continuous_arctan).continuousOn
    · exact ((differentiable_id.sub Real.differentiable_arctan).differentiableOn)
    · intro s _
      have hd : HasDerivAt (fun s => s - Real.arctan s) (1 - 1 / (1 + s ^ 2)) s :=
        (hasDerivAt_id s).sub (Real.hasDerivAt_arctan s)
      rw [hd.deriv]
      have h1 : (0 : ℝ) < 1 + s ^ 2 := by positivity
      rw [sub_nonneg, div_le_one h1]; nlinarith [sq_nonneg s]
  have := hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr ht) ht
  simp at this; linarith

theorem sub_cube_le_arctan (t : ℝ) (ht : 0 ≤ t) : t - t ^ 3 / 3 ≤ Real.arctan t := by
  have hmono : MonotoneOn (fun s => Real.arctan s - s + s ^ 3 / 3) (Set.Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    · exact ((Real.continuous_arctan.sub continuous_id).add ((continuous_id.pow 3).div_const 3)).continuousOn
    · exact (((Real.differentiable_arctan.sub differentiable_id).add
        ((differentiable_id.pow 3).div_const 3)).differentiableOn)
    · intro s _
      have hd : HasDerivAt (fun s => Real.arctan s - s + s ^ 3 / 3) (1 / (1 + s ^ 2) - 1 + 3 * s ^ 2 / 3) s := by
        have h1 := Real.hasDerivAt_arctan s
        have h2 := hasDerivAt_id s
        have h3 : HasDerivAt (fun s : ℝ => s ^ 3 / 3) (3 * s ^ 2 / 3) s := by
          have := (hasDerivAt_pow 3 s).div_const 3
          simpa using this
        exact (h1.sub h2).add h3
      rw [hd.deriv]
      have h1 : (0 : ℝ) < 1 + s ^ 2 := by positivity
      have : 1 / (1 + s ^ 2) - 1 + 3 * s ^ 2 / 3 = s ^ 4 / (1 + s ^ 2) := by field_simp; ring
      rw [this]; positivity
  have := hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr ht) ht
  simp at this; linarith

/-- `arg(α + ix) = π/2 − arctan(α/x)` for `α, x > 0` -/
theorem arg_eq (α x : ℝ) (hα : 0 < α) (hx : 0 < x) :
    Complex.arg ((α : ℂ) + x * Complex.I) = π / 2 - Real.arctan (α / x) := by
  set z : ℂ := (α : ℂ) + x * Complex.I with hz
  have hre : z.re = α := by simp [hz]
  have him : z.im = x := by simp [hz]
  have habs : |Complex.arg z| < π / 2 := Complex.abs_arg_lt_pi_div_two_iff.mpr (Or.inl (by rw [hre]; exact hα))
  rw [abs_lt] at habs
  have h1 : Real.arctan (Real.tan (Complex.arg z)) = Complex.arg z := Real.arctan_tan habs.1 habs.2
  rw [Complex.tan_arg, hre, him] at h1
  rw [← h1]
  have : x / α = (α / x)⁻¹ := by rw [inv_div]
  rw [this, Real.arctan_inv_of_pos (by positivity)]

theorem log_norm_eq (α x : ℝ) (hx : 0 < x) :
    Real.log ‖(α : ℂ) + x * Complex.I‖ = Real.log x + Real.log (1 + α ^ 2 / x ^ 2) / 2 := by
  rw [Complex.norm_add_mul_I, Real.log_sqrt (by positivity)]
  have : α ^ 2 + x ^ 2 = x ^ 2 * (1 + α ^ 2 / x ^ 2) := by field_simp; ring
  rw [this, Real.log_mul (by positivity) (by positivity), Real.log_pow]; push_cast; ring

theorem main_re (α x : ℝ) (hα : 0 < α) (hx : 0 < x) :
    ((((α : ℂ) + x * Complex.I - 1 / 2) * Complex.log (α + x * Complex.I) - (α + x * Complex.I)).re
        + (1 / 2) * Real.log (2 * π) + (1 / (12 * ((α : ℂ) + x * Complex.I))).re)
      = (α - 1 / 2) * (Real.log x + Real.log (1 + α ^ 2 / x ^ 2) / 2)
        - x * (π / 2 - Real.arctan (α / x)) - α + (1 / 2) * Real.log (2 * π)
        + α / (12 * (α ^ 2 + x ^ 2)) := by
  have h1 : (((α : ℂ) + x * Complex.I - 1 / 2) * Complex.log (α + x * Complex.I) - (α + x * Complex.I)).re
      = (α - 1 / 2) * Real.log ‖(α : ℂ) + x * Complex.I‖ - x * Complex.arg ((α : ℂ) + x * Complex.I) - α := by
    simp only [Complex.sub_re, Complex.mul_re, Complex.add_re, Complex.ofReal_re, Complex.mul_im,
      Complex.I_re, Complex.I_im, Complex.ofReal_im, Complex.log_re, Complex.log_im, Complex.sub_im,
      Complex.add_im]
    norm_num
  have h2 : (1 / (12 * ((α : ℂ) + x * Complex.I))).re = α / (12 * (α ^ 2 + x ^ 2)) := by
    rw [one_div, Complex.inv_re]
    have hn : Complex.normSq (12 * ((α : ℂ) + x * Complex.I)) = 144 * (α ^ 2 + x ^ 2) := by
      rw [Complex.normSq_mul, Complex.normSq_add_mul_I]
      have : Complex.normSq (12 : ℂ) = 144 := by
        rw [show (12 : ℂ) = ((12 : ℝ) : ℂ) by norm_num, Complex.normSq_ofReal]; norm_num
      rw [this]
    have hr : (12 * ((α : ℂ) + x * Complex.I)).re = 12 * α := by
      simp [Complex.mul_re]
    rw [hn, hr]
    have : (0 : ℝ) < α ^ 2 + x ^ 2 := by positivity
    field_simp; ring
  rw [h1, h2, log_norm_eq α x hx, arg_eq α x hα hx]

/-- **Lemma B.3, logarithmic form.** -/
theorem logGamma_expansion (α : ℝ) (hα : 0 < α) :
    ∃ K : ℝ, ∀ x : ℝ, 1 ≤ x →
      |Real.log ‖Complex.Gamma (α + x * Complex.I)‖
        - ((α - 1 / 2) * Real.log x - π * x / 2 + (1 / 2) * Real.log (2 * π))| ≤ K / x ^ 2 := by
  obtain ⟨C, hC⟩ := stirling_re α hα
  refine ⟨|C| + (|α - 1 / 2| * α ^ 2 / 2 + α ^ 3 / 3 + α / 12), ?_⟩
  intro x hx1
  have hx : 0 < x := by linarith
  have hS := hC x hx1
  rw [main_re α x hα hx] at hS
  set L := Real.log (1 + α ^ 2 / x ^ 2) with hL
  set θ := Real.arctan (α / x) with hθ
  have hx2 : 0 < x ^ 2 := by positivity
  -- bounds on the three corrections
  have hL0 : 0 ≤ L := Real.log_nonneg (by have : 0 ≤ α ^ 2 / x ^ 2 := by positivity
                                          linarith)
  have hL1 : L ≤ α ^ 2 / x ^ 2 := by
    have := Real.log_le_sub_one_of_pos (show 0 < 1 + α ^ 2 / x ^ 2 by positivity)
    linarith
  have hθ1 : θ ≤ α / x := arctan_le_self' _ (by positivity)
  have hθ2 : α / x - (α / x) ^ 3 / 3 ≤ θ := sub_cube_le_arctan _ (by positivity)
  have hxθ1 : x * θ - α ≤ 0 := by
    have := mul_le_mul_of_nonneg_left hθ1 hx.le
    have e : x * (α / x) = α := by field_simp
    linarith
  have hxθ2 : -(α ^ 3 / 3 / x ^ 2) ≤ x * θ - α := by
    have := mul_le_mul_of_nonneg_left hθ2 hx.le
    have e : x * (α / x - (α / x) ^ 3 / 3) = α - α ^ 3 / 3 / x ^ 2 := by field_simp
    linarith
  have hR0 : 0 ≤ α / (12 * (α ^ 2 + x ^ 2)) := by positivity
  have hR1 : α / (12 * (α ^ 2 + x ^ 2)) ≤ α / 12 / x ^ 2 := by
    rw [div_div]
    apply div_le_div_of_nonneg_left hα.le (by positivity)
    nlinarith [sq_nonneg α]
  have hC3 : C / x ^ 3 ≤ |C| / x ^ 2 := by
    have h1 : C / x ^ 3 ≤ |C| / x ^ 3 := div_le_div_of_nonneg_right (le_abs_self C) (by positivity)
    have h2 : |C| / x ^ 3 ≤ |C| / x ^ 2 := by
      apply div_le_div_of_nonneg_left (abs_nonneg C) hx2
      calc x ^ 2 = x ^ 2 * 1 := by ring
        _ ≤ x ^ 2 * x := by nlinarith
        _ = x ^ 3 := by ring
    linarith
  -- the correction term
  set E := (α - 1 / 2) * (L / 2) + (x * θ - α) + α / (12 * (α ^ 2 + x ^ 2)) with hE
  have hEabs : |E| ≤ (|α - 1 / 2| * α ^ 2 / 2 + α ^ 3 / 3 + α / 12) / x ^ 2 := by
    have h1 : |(α - 1 / 2) * (L / 2)| ≤ |α - 1 / 2| * α ^ 2 / 2 / x ^ 2 := by
      rw [abs_mul, abs_of_nonneg (by linarith : 0 ≤ L / 2)]
      have : L / 2 ≤ α ^ 2 / x ^ 2 / 2 := by linarith
      calc |α - 1 / 2| * (L / 2) ≤ |α - 1 / 2| * (α ^ 2 / x ^ 2 / 2) :=
            mul_le_mul_of_nonneg_left this (abs_nonneg _)
        _ = |α - 1 / 2| * α ^ 2 / 2 / x ^ 2 := by ring
    have h2 : |x * θ - α| ≤ α ^ 3 / 3 / x ^ 2 := by
      rw [abs_le]; exact ⟨hxθ2, hxθ1.trans (by positivity)⟩
    have h3 : |α / (12 * (α ^ 2 + x ^ 2))| ≤ α / 12 / x ^ 2 := by
      rw [abs_of_nonneg hR0]; exact hR1
    calc |E| ≤ |(α - 1 / 2) * (L / 2)| + |x * θ - α| + |α / (12 * (α ^ 2 + x ^ 2))| := abs_add_three _ _ _
      _ ≤ |α - 1 / 2| * α ^ 2 / 2 / x ^ 2 + α ^ 3 / 3 / x ^ 2 + α / 12 / x ^ 2 := by linarith
      _ = (|α - 1 / 2| * α ^ 2 / 2 + α ^ 3 / 3 + α / 12) / x ^ 2 := by ring
  have hsplit : Real.log ‖Complex.Gamma (α + x * Complex.I)‖
        - ((α - 1 / 2) * Real.log x - π * x / 2 + (1 / 2) * Real.log (2 * π))
      = (Real.log ‖Complex.Gamma (α + x * Complex.I)‖
        - ((α - 1 / 2) * (Real.log x + L / 2) - x * (π / 2 - θ) - α + (1 / 2) * Real.log (2 * π)
          + α / (12 * (α ^ 2 + x ^ 2)))) + E := by
    rw [hE]; ring
  rw [hsplit]
  calc |_ + E| ≤ |_| + |E| := abs_add_le _ _
    _ ≤ C / x ^ 3 + (|α - 1 / 2| * α ^ 2 / 2 + α ^ 3 / 3 + α / 12) / x ^ 2 := add_le_add hS hEabs
    _ ≤ |C| / x ^ 2 + (|α - 1 / 2| * α ^ 2 / 2 + α ^ 3 / 3 + α / 12) / x ^ 2 := by linarith
    _ = (|C| + (|α - 1 / 2| * α ^ 2 / 2 + α ^ 3 / 3 + α / 12)) / x ^ 2 := by ring

end PerM


==> anc/lean/PerM/AppB10.lean <==
/- Appendix B, Theorem B.1, logarithmic form:
   log per M = N log(2N/π) − N + log N + log(4√(2π)/π) + ϰ/N + O(N⁻²),  ϰ = 11/24 + π²/32. -/
import PerM.AppB9

open Real Finset

namespace PerM

/-- `|log(1+t) − t| ≤ 2t²` for `|t| ≤ 1/2` -/
theorem log_one_add_bound (t : ℝ) (ht : |t| ≤ 1 / 2) : |Real.log (1 + t) - t| ≤ 2 * t ^ 2 := by
  have h := Real.abs_log_sub_add_sum_range_le (x := -t) (by rw [abs_neg]; linarith) 1
  simp only [sum_range_one, pow_one, Nat.cast_zero, zero_add, div_one, sub_neg_eq_add, abs_neg] at h
  have e : -t + Real.log (1 + t) = Real.log (1 + t) - t := by ring
  rw [e] at h
  have h2 : |t| ^ 2 / (1 - |t|) ≤ 2 * t ^ 2 := by
    rw [div_le_iff₀ (by linarith [abs_nonneg t]), sq_abs]; nlinarith [abs_nonneg t, sq_nonneg t]
  linarith

/-- `|log(1+u) − u + u²/2| ≤ 2u³` for `0 ≤ u ≤ 1/2` -/
theorem log_one_add_bound2 (u : ℝ) (hu0 : 0 ≤ u) (hu : u ≤ 1 / 2) :
    |Real.log (1 + u) - u + u ^ 2 / 2| ≤ 2 * u ^ 3 := by
  have h := Real.abs_log_sub_add_sum_range_le (x := -u) (by rw [abs_neg, abs_of_nonneg hu0]; linarith) 2
  simp only [sum_range_succ, sum_range_zero, pow_one, Nat.cast_zero, zero_add, div_one, Nat.cast_one,
    sub_neg_eq_add, abs_neg, abs_of_nonneg hu0] at h
  have h' : |Real.log (1 + u) - u + u ^ 2 / 2| ≤ u ^ 3 / (1 - u) := by
    have e1 : (-u + (-u) ^ (1 + 1) / (1 + 1) + Real.log (1 + u)) = Real.log (1 + u) - u + u ^ 2 / 2 := by ring
    have e2 : u ^ (2 + 1) = u ^ 3 := rfl
    rw [e1, e2] at h; exact h
  have h2 : u ^ 3 / (1 - u) ≤ 2 * u ^ 3 := by
    rw [div_le_iff₀ (by linarith)]; nlinarith [pow_nonneg hu0 3]
  linarith

set_option maxHeartbeats 800000

/-- `(N+1) log(1 + 3/(2N)) = 3/2 + 3/(8N) + O(N⁻²)` -/
theorem corr_bound (N : ℕ) (hN : 4 ≤ N) :
    |((N : ℝ) + 1) * Real.log (1 + 3 / (2 * (N : ℝ))) - (3 / 2 + 3 / (8 * N))| ≤ (27 / 2 + 9 / 8) / (N : ℝ) ^ 2 := by
  have hNR : (4 : ℝ) ≤ N := by exact_mod_cast hN
  have hN0 : (0 : ℝ) < N := by linarith
  set u := 3 / (2 * (N : ℝ)) with hu
  have hu0 : 0 ≤ u := by positivity
  have hu2 : u ≤ 1 / 2 := by rw [hu, div_le_iff₀ (by positivity)]; linarith
  have hL := log_one_add_bound2 u hu0 hu2
  have e : ((N : ℝ) + 1) * Real.log (1 + u) - (3 / 2 + 3 / (8 * N))
      = ((N : ℝ) + 1) * (Real.log (1 + u) - u + u ^ 2 / 2) + (-(9 / 8) / (N : ℝ) ^ 2) := by
    rw [hu]; field_simp; ring
  rw [e]
  have hu3 : u ^ 3 = 27 / (8 * (N : ℝ) ^ 3) := by rw [hu]; field_simp; ring
  have hA : |((N : ℝ) + 1) * (Real.log (1 + u) - u + u ^ 2 / 2)| ≤ 27 / 2 / (N : ℝ) ^ 2 := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ N + 1)]
    have h1 : ((N : ℝ) + 1) * |Real.log (1 + u) - u + u ^ 2 / 2| ≤ ((N : ℝ) + 1) * (2 * u ^ 3) :=
      mul_le_mul_of_nonneg_left hL (by positivity)
    have h2 : ((N : ℝ) + 1) * (2 * u ^ 3) ≤ 27 / 2 / (N : ℝ) ^ 2 := by
      rw [hu3, le_div_iff₀ (by positivity)]
      have e3 : ((N : ℝ) + 1) * (2 * (27 / (8 * (N : ℝ) ^ 3))) * (N : ℝ) ^ 2 = (27 / 4) * (((N : ℝ) + 1) / N) := by
        field_simp; ring
      rw [e3]
      have : ((N : ℝ) + 1) / N ≤ 2 := by rw [div_le_iff₀ hN0]; linarith
      nlinarith
    linarith
  have hB : |-(9 / 8) / (N : ℝ) ^ 2| = 9 / 8 / (N : ℝ) ^ 2 := by
    rw [abs_div, abs_neg, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 9 / 8), abs_of_pos (by positivity)]
  calc |((N : ℝ) + 1) * (Real.log (1 + u) - u + u ^ 2 / 2) + (-(9 / 8) / (N : ℝ) ^ 2)|
      ≤ |((N : ℝ) + 1) * (Real.log (1 + u) - u + u ^ 2 / 2)| + |-(9 / 8) / (N : ℝ) ^ 2| := abs_add_le _ _
    _ ≤ 27 / 2 / (N : ℝ) ^ 2 + 9 / 8 / (N : ℝ) ^ 2 := by rw [hB]; linarith
    _ = (27 / 2 + 9 / 8) / (N : ℝ) ^ 2 := by ring

theorem inv_bound (N : ℕ) (hN : 1 ≤ N) :
    |1 / (12 * ((N : ℝ) + 3 / 2)) - 1 / (12 * N)| ≤ 1 / 8 / (N : ℝ) ^ 2 := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have e : 1 / (12 * ((N : ℝ) + 3 / 2)) - 1 / (12 * N) = -(3 / 2) / (12 * N * (N + 3 / 2)) := by
    field_simp; try ring
  rw [e, abs_div, abs_neg, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 3 / 2), abs_of_pos (by positivity)]
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith

/-- Stirling at `z = N + 3/2` -/
theorem stirling_at (C2 : ℝ)
    (h2 : ∀ z : ℝ, 1 ≤ z →
      |Real.log (Real.Gamma z) - ((z - 1 / 2) * Real.log z - z + (1 / 2) * Real.log (2 * π) + 1 / (12 * z))|
      ≤ C2 / z ^ 3)
    (N : ℕ) (hN : 4 ≤ N) :
    |Real.log (Real.Gamma ((N : ℝ) + 3 / 2))
        - (((N : ℝ) + 1) * Real.log N - N + (1 / 2) * Real.log (2 * π) + 11 / (24 * N))|
      ≤ (|C2| + (27 / 2 + 9 / 8) + 1 / 8) / (N : ℝ) ^ 2 := by
  have hNR : (4 : ℝ) ≤ N := by exact_mod_cast hN
  have hN0 : (0 : ℝ) < N := by linarith
  set z : ℝ := (N : ℝ) + 3 / 2 with hz
  have hz1 : 1 ≤ z := by rw [hz]; linarith
  have hS := h2 z hz1
  have hzu : z = N * (1 + 3 / (2 * (N : ℝ))) := by rw [hz]; field_simp; try ring
  have hlogz : Real.log z = Real.log N + Real.log (1 + 3 / (2 * (N : ℝ))) := by
    rw [hzu, Real.log_mul hN0.ne' (by positivity)]
  have hcorr := corr_bound N hN
  have hinv := inv_bound N (by omega)
  have hC2' : C2 / z ^ 3 ≤ |C2| / (N : ℝ) ^ 2 := by
    have hz0 : 0 < z := by linarith
    calc C2 / z ^ 3 ≤ |C2| / z ^ 3 := div_le_div_of_nonneg_right (le_abs_self _) (by positivity)
      _ ≤ |C2| / (N : ℝ) ^ 3 := by
          apply div_le_div_of_nonneg_left (abs_nonneg _) (by positivity)
          exact pow_le_pow_left₀ hN0.le (by rw [hz]; linarith) 3
      _ ≤ |C2| / (N : ℝ) ^ 2 := by
          apply div_le_div_of_nonneg_left (abs_nonneg _) (by positivity)
          have := pow_pos hN0 2
          nlinarith
  have e : Real.log (Real.Gamma z) - (((N : ℝ) + 1) * Real.log N - N + (1 / 2) * Real.log (2 * π) + 11 / (24 * N))
      = (Real.log (Real.Gamma z) - ((z - 1 / 2) * Real.log z - z + (1 / 2) * Real.log (2 * π) + 1 / (12 * z)))
        + (((N : ℝ) + 1) * Real.log (1 + 3 / (2 * (N : ℝ))) - (3 / 2 + 3 / (8 * N)))
        + (1 / (12 * z) - 1 / (12 * N)) := by
    rw [hlogz, hz]; field_simp; ring
  rw [e]
  calc _ ≤ |Real.log (Real.Gamma z) - ((z - 1 / 2) * Real.log z - z + (1 / 2) * Real.log (2 * π) + 1 / (12 * z))|
        + |((N : ℝ) + 1) * Real.log (1 + 3 / (2 * (N : ℝ))) - (3 / 2 + 3 / (8 * N))| + |1 / (12 * z) - 1 / (12 * N)| :=
          abs_add_three _ _ _
    _ ≤ |C2| / (N : ℝ) ^ 2 + (27 / 2 + 9 / 8) / (N : ℝ) ^ 2 + 1 / 8 / (N : ℝ) ^ 2 :=
          add_le_add (add_le_add (hS.trans hC2') hcorr) hinv
    _ = (|C2| + (27 / 2 + 9 / 8) + 1 / 8) / (N : ℝ) ^ 2 := by ring

/-- the ratio term: `log(perM/G) = π²/(32N) + O(N⁻²)` -/
theorem logratio_bound (C1 : ℝ) (N : ℕ) (hN : 4 ≤ N) (hC1N : 4 * |C1| ≤ N)
    (hfine : |(perM N : ℝ) / GN N - 1 - π ^ 2 / (32 * N)| ≤ C1 / (N : ℝ) ^ 2) :
    |Real.log (perM N) - Real.log (GN N) - π ^ 2 / (32 * N)|
      ≤ (2 * (π ^ 2 / 32 + |C1|) ^ 2 + |C1|) / (N : ℝ) ^ 2 := by
  have hNR : (4 : ℝ) ≤ N := by exact_mod_cast hN
  have hN0 : (0 : ℝ) < N := by linarith
  have hGpos : 0 < GN N := GN_pos N
  set t := (perM N : ℝ) / GN N - 1 with ht
  have hε : |t - π ^ 2 / (32 * N)| ≤ |C1| / (N : ℝ) ^ 2 :=
    hfine.trans (div_le_div_of_nonneg_right (le_abs_self _) (by positivity))
  have hpi2 : π ^ 2 / (32 * N) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]; nlinarith [Real.pi_lt_d2, Real.pi_pos]
  have hC1small : |C1| / (N : ℝ) ^ 2 ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]; nlinarith
  have h0 : |π ^ 2 / (32 * N)| = π ^ 2 / (32 * N) := abs_of_nonneg (by positivity)
  have htb : |t| ≤ 1 / 2 := by
    have := abs_sub_abs_le_abs_sub t (π ^ 2 / (32 * N)); linarith
  have hperm_pos : (0 : ℝ) < perM N := by
    have := (perM_sandwich N (by omega)).1
    have h0 : (0 : ℝ) < (1 / 7 : ℝ) * (2 / π) ^ (N - 1) * ((N - 1).factorial : ℝ) := by positivity
    linarith
  have hlog1 : Real.log (perM N) - Real.log (GN N) = Real.log (1 + t) := by
    have hp : (perM N : ℝ) = GN N * (1 + t) := by rw [ht]; field_simp; ring
    have hm : Real.log (GN N * (1 + t)) = Real.log (GN N) + Real.log (1 + t) :=
      Real.log_mul hGpos.ne' (by linarith [abs_le.mp htb])
    rw [hp, hm]; ring
  rw [hlog1]
  have hA := log_one_add_bound t htb
  have htabs : |t| ≤ (π ^ 2 / 32 + |C1|) / N := by
    have := abs_sub_abs_le_abs_sub t (π ^ 2 / (32 * N))
    have h3 : |C1| / (N : ℝ) ^ 2 ≤ |C1| / N := by
      apply div_le_div_of_nonneg_left (abs_nonneg _) hN0; nlinarith
    have e : (π ^ 2 / 32 + |C1|) / (N : ℝ) = π ^ 2 / (32 * N) + |C1| / N := by field_simp; try ring
    rw [e]; linarith
  have ht2 : t ^ 2 ≤ (π ^ 2 / 32 + |C1|) ^ 2 / (N : ℝ) ^ 2 := by
    rw [← sq_abs t, ← div_pow]; exact pow_le_pow_left₀ (abs_nonneg _) htabs 2
  calc |Real.log (1 + t) - π ^ 2 / (32 * N)|
      = |(Real.log (1 + t) - t) + (t - π ^ 2 / (32 * N))| := by ring_nf
    _ ≤ |Real.log (1 + t) - t| + |t - π ^ 2 / (32 * N)| := abs_add_le _ _
    _ ≤ 2 * t ^ 2 + |C1| / (N : ℝ) ^ 2 := add_le_add hA hε
    _ ≤ 2 * ((π ^ 2 / 32 + |C1|) ^ 2 / (N : ℝ) ^ 2) + |C1| / (N : ℝ) ^ 2 := by linarith
    _ = (2 * (π ^ 2 / 32 + |C1|) ^ 2 + |C1|) / (N : ℝ) ^ 2 := by ring

/-- **Theorem B.1, logarithmic form.** -/
theorem log_perM_fine : ∃ C : ℝ, ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N →
    |Real.log (perM N)
      - ((N : ℝ) * Real.log (2 * N / π) - N + Real.log N + Real.log (4 * √(2 * π) / π)
          + (11 / 24 + π ^ 2 / 32) / N)| ≤ C / (N : ℝ) ^ 2 := by
  obtain ⟨C1, N1, h1⟩ := perM_fine
  obtain ⟨C2, h2⟩ := stirling_real
  refine ⟨(2 * (π ^ 2 / 32 + |C1|) ^ 2 + |C1|) + (|C2| + (27 / 2 + 9 / 8) + 1 / 8),
    max (max N1 4) (⌈4 * |C1|⌉₊), ?_⟩
  intro N hN
  have hN1 : N1 ≤ N := le_trans (le_max_left _ _) (le_trans (le_max_left _ _) hN)
  have hN4 : 4 ≤ N := le_trans (le_max_right _ _) (le_trans (le_max_left _ _) hN)
  have hNC1 : ⌈4 * |C1|⌉₊ ≤ N := le_trans (le_max_right _ _) hN
  have hC1N : 4 * |C1| ≤ N := Nat.ceil_le.mp hNC1
  have hNR : (4 : ℝ) ≤ N := by exact_mod_cast hN4
  have hN0 : (0 : ℝ) < N := by linarith
  have hR := logratio_bound C1 N hN4 hC1N (h1 N hN1)
  have hΓ := stirling_at C2 h2 N hN4
  have hlogG : Real.log (GN N) = Real.log (4 / π) + N * Real.log (2 / π) + Real.log (Real.Gamma ((N : ℝ) + 3 / 2)) := by
    unfold GN
    rw [Real.log_mul (by positivity) (Real.Gamma_pos_of_pos (by positivity)).ne',
      Real.log_mul (by positivity) (by positivity), Real.log_pow]
  have e1 : Real.log (2 * N / π) = Real.log (2 / π) + Real.log N := by
    rw [show (2 * (N : ℝ) / π) = (2 / π) * N by ring, Real.log_mul (by positivity) hN0.ne']
  have e2 : Real.log (4 * √(2 * π) / π) = Real.log (4 / π) + (1 / 2) * Real.log (2 * π) := by
    rw [show (4 * √(2 * π) / π) = (4 / π) * √(2 * π) by ring, Real.log_mul (by positivity) (by positivity),
      Real.log_sqrt (by positivity)]; ring
  have hfinal : Real.log (perM N)
      - ((N : ℝ) * Real.log (2 * N / π) - N + Real.log N + Real.log (4 * √(2 * π) / π) + (11 / 24 + π ^ 2 / 32) / N)
      = (Real.log (perM N) - Real.log (GN N) - π ^ 2 / (32 * N))
        + (Real.log (Real.Gamma ((N : ℝ) + 3 / 2))
            - (((N : ℝ) + 1) * Real.log N - N + (1 / 2) * Real.log (2 * π) + 11 / (24 * N))) := by
    rw [hlogG, e1, e2]; field_simp; ring
  rw [hfinal]
  calc _ ≤ |Real.log (perM N) - Real.log (GN N) - π ^ 2 / (32 * N)|
        + |Real.log (Real.Gamma ((N : ℝ) + 3 / 2))
            - (((N : ℝ) + 1) * Real.log N - N + (1 / 2) * Real.log (2 * π) + 11 / (24 * N))| := abs_add_le _ _
    _ ≤ (2 * (π ^ 2 / 32 + |C1|) ^ 2 + |C1|) / (N : ℝ) ^ 2 + (|C2| + (27 / 2 + 9 / 8) + 1 / 8) / (N : ℝ) ^ 2 :=
          add_le_add hR hΓ
    _ = _ := by ring

end PerM


==> anc/lean/PerM/AppB2.lean <==
/- Appendix B, Lemma B.3:  w_b(x) = 8π² x^{2α+2} e^{-πx} (1 + O(x⁻²)). -/
import PerM.AppB1
import PerM.Weight

open Real

namespace PerM

/-- the model weight `8π² x^ν e^{-πx}` -/
noncomputable def model (ν x : ℝ) : ℝ := 8 * π ^ 2 * x ^ ν * Real.exp (-(π * x))

theorem model_pos (ν x : ℝ) (hx : 0 < x) : 0 < model ν x := by
  unfold model; have := Real.rpow_pos_of_pos hx ν; positivity

theorem one_sub_tanh_le (x : ℝ) (hx : 1 ≤ x) : 1 - 1 / x ^ 2 ≤ Real.tanh (2 * π * x) := by
  have hx0 : 0 < x := by linarith
  set y := 2 * π * x with hy
  have hy0 : 0 < y := by positivity
  have hyx : x ≤ y := by nlinarith [Real.pi_gt_three]
  rw [Real.tanh_eq_sinh_div_cosh, le_div_iff₀ (Real.cosh_pos y), Real.sinh_eq, Real.cosh_eq]
  have h1 := Real.exp_pos y
  have h2 := Real.exp_pos (-y)
  have h3 : Real.exp (-y) * Real.exp y = 1 := by rw [← Real.exp_add]; simp
  -- e^{y} ≥ 1 + y + y²/2 ≥ y²/2, so e^{-y}·x² ≤ e^{-y} y² ≤ 2
  have h4 : y ^ 2 / 2 ≤ Real.exp y := by
    have := Real.quadratic_le_exp_of_nonneg hy0.le
    nlinarith
  have hx2 : 0 < x ^ 2 := by positivity
  have h5 : x ^ 2 * Real.exp (-y) ≤ 2 := by
    have : x ^ 2 ≤ y ^ 2 := by nlinarith
    have : x ^ 2 * Real.exp (-y) ≤ 2 * (Real.exp y * Real.exp (-y)) := by nlinarith
    rw [mul_comm (Real.exp y), h3] at this; linarith
  -- goal: (1 - 1/x²)(e^y + e^{-y})/2 ≤ (e^y - e^{-y})/2
  have h6 : (1 - 1 / x ^ 2) * ((Real.exp y + Real.exp (-y)) / 2) ≤ (Real.exp y - Real.exp (-y)) / 2 := by
    have e : (1 - 1 / x ^ 2) * ((Real.exp y + Real.exp (-y)) / 2)
        = ((Real.exp y + Real.exp (-y)) - (Real.exp y + Real.exp (-y)) / x ^ 2) / 2 := by ring
    rw [e]
    have h7 : 2 * Real.exp (-y) ≤ (Real.exp y + Real.exp (-y)) / x ^ 2 := by
      rw [le_div_iff₀ hx2]
      have : 2 * Real.exp (-y) * x ^ 2 ≤ 4 := by nlinarith
      have h8 : (4 : ℝ) ≤ Real.exp y := by
        have := Real.add_one_le_exp y
        have : (6 : ℝ) ≤ y := by rw [hy]; nlinarith [Real.pi_gt_three]
        linarith
      nlinarith
    linarith
  exact h6

/-- `ν_b = 2α_b + 2` -/
noncomputable def nu (b : Bool) : ℝ := 2 * alpha b + 2

theorem Nsq_eq_exp (α x : ℝ) (hα : 0 < α) :
    Nsq α x = Real.exp (2 * Real.log ‖Complex.Gamma (α + x * Complex.I)‖) := by
  unfold Nsq
  have h : Complex.Gamma (α + x * Complex.I) ≠ 0 := Complex.Gamma_ne_zero_of_re_pos (by simp [hα])
  have hn : 0 < ‖Complex.Gamma (α + x * Complex.I)‖ := norm_pos_iff.mpr h
  have h2 : (2 : ℝ) * Real.log ‖Complex.Gamma (α + x * Complex.I)‖
      = Real.log (‖Complex.Gamma (α + x * Complex.I)‖ ^ 2) := by rw [Real.log_pow]; push_cast; ring
  rw [h2, Real.exp_log (by positivity)]

/-- the elementary estimate for the product of the three factors -/
theorem P_bound (a T G q K1 : ℝ) (ha0 : 0 ≤ a) (ha1 : a ≤ q / 16) (hq0 : 0 < q) (hq1 : q ≤ 1)
    (hT0 : 1 - q ≤ T) (hT1 : T ≤ 1) (hGl : -(4 * K1 * q) ≤ G - 1) (hGu : G - 1 ≤ 4 * K1 * q)
    (hG : 0 < G) (hK : 0 ≤ K1) :
    |(1 + a) * T * G - 1| ≤ (1 / 16 + 5 * K1 + 1) * q := by
  have hTnn : 0 ≤ T := by linarith
  have hAnn : 0 ≤ 1 + a := by linarith
  have hK1q : 0 ≤ K1 * q := by positivity
  rw [abs_le]
  constructor
  · have h1 : T * G ≤ (1 + a) * T * G := by
      have : 0 ≤ T * G := mul_nonneg hTnn hG.le
      nlinarith
    have h2 : (1 - q) * (1 - 4 * K1 * q) ≤ T * G := by
      have hu : 0 ≤ 1 - q := by linarith
      calc (1 - q) * (1 - 4 * K1 * q) ≤ (1 - q) * G := mul_le_mul_of_nonneg_left (by linarith) hu
        _ ≤ T * G := mul_le_mul_of_nonneg_right hT0 hG.le
    have h3 : 1 - q - 4 * K1 * q ≤ (1 - q) * (1 - 4 * K1 * q) := by
      have : 0 ≤ q * (4 * K1 * q) := by positivity
      nlinarith
    nlinarith
  · have h1 : (1 + a) * T * G ≤ (1 + a) * G := by
      have := mul_le_mul_of_nonneg_left hT1 hAnn
      have hGn := hG.le
      nlinarith
    have h2 : (1 + a) * G ≤ (1 + a) * (1 + 4 * K1 * q) := mul_le_mul_of_nonneg_left (by linarith) hAnn
    have h3 : a * (4 * K1 * q) ≤ K1 * q := by
      have : a ≤ 1 / 16 := by linarith
      nlinarith
    nlinarith

/-- **Lemma B.3** (for the unnormalised weight `w_b = π√π ψ`). -/
theorem w_asymp (b : Bool) : ∃ K x0 : ℝ, 1 ≤ x0 ∧ 0 ≤ K ∧ ∀ x : ℝ, x0 ≤ x →
    |w b x - model (nu b) x| ≤ K / x ^ 2 * model (nu b) x := by
  set α := alpha b with hαdef
  have hα : 0 < α := alpha_pos b
  obtain ⟨K1, hK1⟩ := logGamma_expansion α hα
  have hK1nn : 0 ≤ K1 := by
    have := hK1 1 le_rfl; simp at this; exact (abs_nonneg _).trans this
  refine ⟨1 / 16 + 5 * K1 + 1, 2 * K1 + 1, by linarith, by positivity, ?_⟩
  intro x hx
  have hx1 : 1 ≤ x := by linarith
  have hx0 : 0 < x := by linarith
  have hx2 : 0 < x ^ 2 := by positivity
  have hxK : 2 * (K1 / x ^ 2) ≤ 1 := by
    rw [← mul_div_assoc, div_le_one hx2]; nlinarith
  set E := Real.log ‖Complex.Gamma (α + x * Complex.I)‖
      - ((α - 1 / 2) * Real.log x - π * x / 2 + (1 / 2) * Real.log (2 * π)) with hE
  have hEb : |E| ≤ K1 / x ^ 2 := hK1 x hx1
  have hN : Nsq α x = x ^ (2 * α - 1) * Real.exp (-(π * x)) * (2 * π) * Real.exp (2 * E) := by
    rw [Nsq_eq_exp α x hα]
    have : Real.log ‖Complex.Gamma (α + x * Complex.I)‖
        = (α - 1 / 2) * Real.log x - π * x / 2 + (1 / 2) * Real.log (2 * π) + E := by rw [hE]; ring
    rw [this]
    have e1 : 2 * ((α - 1 / 2) * Real.log x - π * x / 2 + (1 / 2) * Real.log (2 * π) + E)
        = Real.log x * (2 * α - 1) + (-(π * x)) + Real.log (2 * π) + 2 * E := by ring
    rw [e1, Real.exp_add, Real.exp_add, Real.exp_add, Real.exp_log (by positivity),
      ← Real.rpow_def_of_pos hx0]
  have hw : w b x = model (nu b) x * ((1 + 1 / (16 * x ^ 2)) * Real.tanh (2 * π * x) * Real.exp (2 * E)) := by
    rw [w_eq b x hx0, ← hαdef, hN]
    unfold model nu
    rw [← hαdef]
    have e : x ^ (2 * α + 2) = x ^ (2 * α - 1) * x ^ 3 := by
      rw [← Real.rpow_natCast x 3, ← Real.rpow_add hx0]; congr 1; push_cast; ring
    rw [e]; field_simp; ring
  have hG1 : |Real.exp (2 * E) - 1| ≤ 4 * K1 * (1 / x ^ 2) := by
    have h2E : |2 * E| ≤ 1 := by
      rw [abs_mul, abs_two]; linarith
    have := Real.abs_exp_sub_one_le h2E
    rw [abs_mul, abs_two] at this
    have e : K1 / x ^ 2 = K1 * (1 / x ^ 2) := by ring
    rw [e] at hEb
    linarith
  rw [abs_le] at hG1
  have hM := model_pos (nu b) x hx0
  rw [hw]
  have e2 : ∀ P : ℝ, model (nu b) x * P - model (nu b) x = model (nu b) x * (P - 1) := fun P => by ring
  rw [e2, abs_mul, abs_of_pos hM, mul_comm]
  apply mul_le_mul_of_nonneg_right _ hM.le
  have e3 : (1 / 16 + 5 * K1 + 1) / x ^ 2 = (1 / 16 + 5 * K1 + 1) * (1 / x ^ 2) := by ring
  rw [e3]
  apply P_bound _ _ _ _ K1 (by positivity) (le_of_eq (by ring)) (by positivity)
    (by rw [div_le_one hx2]; nlinarith) (one_sub_tanh_le x hx1) (Real.tanh_lt_one _).le
    hG1.1 hG1.2 (Real.exp_pos _) hK1nn

end PerM


==> anc/lean/PerM/AppB3.lean <==
/- Appendix B, Lemma B.4 (Watson-type lemma), part 1: model integrals with real exponents and the pointwise bound. -/
import PerM.AppB2
import PerM.MomentBounds

open Real MeasureTheory Set

namespace PerM

/-- `F_p(x) = x^p e^{-πx}` (real exponent) -/
noncomputable def Fr (p x : ℝ) : ℝ := x ^ p * Real.exp (-(π * x))

/-- `Gm(p) = ∫_0^∞ x^p e^{-πx} dx = Γ(p+1)/π^{p+1}` -/
noncomputable def Gm (p : ℝ) : ℝ := Real.Gamma (p + 1) / π ^ (p + 1)

theorem Fr_nonneg (p x : ℝ) (hx : 0 ≤ x) : 0 ≤ Fr p x := by unfold Fr; positivity

theorem Fr_integrableOn (p : ℝ) (hp : -1 < p) : IntegrableOn (Fr p) (Ioi 0) := by
  have h := integrableOn_rpow_mul_exp_neg_mul_rpow (p := 1) (s := p) (b := π) hp le_rfl Real.pi_pos
  refine h.congr_fun (fun x hx => ?_) measurableSet_Ioi
  simp only [Fr, Real.rpow_one, neg_mul]

theorem integral_Fr (p : ℝ) (hp : -1 < p) : ∫ x in Ioi (0 : ℝ), Fr p x = Gm p := by
  have h := Real.integral_rpow_mul_exp_neg_mul_Ioi (a := p + 1) (r := π) (by linarith) Real.pi_pos
  have e : ∫ x in Ioi (0 : ℝ), Fr p x = ∫ t in Ioi (0 : ℝ), t ^ (p + 1 - 1) * Real.exp (-(π * t)) := by
    apply setIntegral_congr_fun measurableSet_Ioi
    intro x _; simp only [Fr, add_sub_cancel_right]
  rw [e, h, Gm, one_div, Real.inv_rpow Real.pi_pos.le]; ring

theorem Gm_pos (p : ℝ) (hp : -1 < p) : 0 < Gm p := by
  unfold Gm; have := Real.Gamma_pos_of_pos (show 0 < p + 1 by linarith); positivity

/-- `Gm(n-2)/Gm(n) = π²/(n(n-1))` -/
theorem Gm_sub_two (n : ℝ) (hn : 1 < n) : Gm (n - 2) * (n * (n - 1)) = Gm n * π ^ 2 := by
  unfold Gm
  have h1 : Real.Gamma (n + 1) = n * Real.Gamma n := Real.Gamma_add_one (by linarith)
  have h2 : Real.Gamma n = (n - 1) * Real.Gamma (n - 1) := by
    have := Real.Gamma_add_one (show n - 1 ≠ 0 by linarith)
    rw [sub_add_cancel] at this; exact this
  have e1 : n - 2 + 1 = n - 1 := by ring
  have e2 : π ^ (n + 1) = π ^ (n - 1) * π ^ 2 := by
    rw [← Real.rpow_natCast π 2, ← Real.rpow_add Real.pi_pos]; congr 1; push_cast; ring
  rw [e1, h1, h2, e2]
  have hp : 0 < π ^ (n - 1) := Real.rpow_pos_of_pos Real.pi_pos _
  field_simp

theorem Gm_sub_four (n : ℝ) (hn : 3 < n) :
    Gm (n - 4) * (n * (n - 1) * ((n - 2) * (n - 3))) = Gm n * π ^ 4 := by
  have h1 := Gm_sub_two n (by linarith)
  have h2 := Gm_sub_two (n - 2) (by linarith)
  have e : n - 2 - 2 = n - 4 := by ring
  rw [e] at h2
  have : Gm (n - 4) * (n * (n - 1) * ((n - 2) * (n - 3))) = (Gm (n - 4) * ((n - 2) * (n - 2 - 1))) * (n * (n - 1)) := by ring
  rw [this, h2, mul_assoc, mul_comm (π ^ 2), ← mul_assoc, h1]; ring

/-- lower part of a model integral: `∫_0^ξ x^p e^{-πx} ≤ ξ^{p+1}` -/
theorem integral_Fr_Ioc_le (p ξ : ℝ) (hp : 0 ≤ p) (hξ : 0 < ξ) :
    ∫ x in Ioc (0 : ℝ) ξ, Fr p x ≤ ξ ^ (p + 1) := by
  have hI : IntegrableOn (Fr p) (Ioc 0 ξ) := (Fr_integrableOn p (by linarith)).mono_set Ioc_subset_Ioi_self
  have hle : ∫ x in Ioc (0 : ℝ) ξ, Fr p x ≤ ∫ x in Ioc (0 : ℝ) ξ, ξ ^ p := by
    apply setIntegral_mono_on hI (by simp) measurableSet_Ioc
    intro x hx
    simp only [Fr]
    have h1 : x ^ p ≤ ξ ^ p := Real.rpow_le_rpow hx.1.le hx.2 hp
    have h2 : Real.exp (-(π * x)) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [Real.pi_pos, hx.1]
    have h3 : 0 ≤ x ^ p := Real.rpow_nonneg hx.1.le p
    calc x ^ p * Real.exp (-(π * x)) ≤ ξ ^ p * 1 := mul_le_mul h1 h2 (Real.exp_pos _).le (Real.rpow_nonneg hξ.le p)
      _ = ξ ^ p := mul_one _
  rw [setIntegral_const, Real.volume_real_Ioc_of_le hξ.le, sub_zero, smul_eq_mul] at hle
  rw [Real.rpow_add hξ, Real.rpow_one]; linarith

theorem integral_Fr_split (p ξ : ℝ) (hp : -1 < p) (hξ : 0 < ξ) :
    Gm p = (∫ x in Ioc (0 : ℝ) ξ, Fr p x) + ∫ x in Ioi ξ, Fr p x := by
  rw [← integral_Fr p hp, ← Ioc_union_Ioi_eq_Ioi hξ.le]
  apply setIntegral_union (Ioc_disjoint_Ioi le_rfl) measurableSet_Ioi
  · exact (Fr_integrableOn p hp).mono_set Ioc_subset_Ioi_self
  · exact (Fr_integrableOn p hp).mono_set (Ioi_subset_Ioi hξ.le)

end PerM


==> anc/lean/PerM/AppB4.lean <==
/- Appendix B, Lemma B.4, part 2: the pointwise bound on the upper region and its integrated form. -/
import PerM.AppB3

open Real MeasureTheory Set

namespace PerM

theorem Fr_sub_two (n x : ℝ) (hx : 0 < x) : Fr (n - 2) x = Fr n x / x ^ 2 := by
  unfold Fr
  rw [Real.rpow_sub hx, Real.rpow_two]; ring

theorem Fr_sub_four (n x : ℝ) (hx : 0 < x) : Fr (n - 4) x = Fr n x / x ^ 4 := by
  unfold Fr
  rw [Real.rpow_sub hx, show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]; ring

theorem pow_mul_model (ν x : ℝ) (hx : 0 < x) (s : ℕ) :
    x ^ (2 * s) * model ν x = 8 * π ^ 2 * Fr (2 * s + ν) x := by
  unfold model Fr
  rw [← Real.rpow_natCast x (2 * s), Real.rpow_add hx]; push_cast; ring

/-- `(1+y)^s` between `1 + sy` and `1 + sy + (sy)²` when `sy ≤ 1` -/
theorem pow_one_add_bounds (y : ℝ) (s : ℕ) (hy : 0 ≤ y) (hu : (s : ℝ) * y ≤ 1) :
    1 + s * y ≤ (1 + y) ^ s ∧ (1 + y) ^ s ≤ 1 + s * y + (s * y) ^ 2 := by
  constructor
  · have := one_add_mul_le_pow (show (-2 : ℝ) ≤ y by linarith) s
    linarith
  · have h1 : (1 + y) ^ s ≤ Real.exp y ^ s := pow_le_pow_left₀ (by linarith) (Real.add_one_le_exp y |>.trans_eq' (by ring)) s
    rw [← Real.exp_nat_mul] at h1
    have h2 := Real.abs_exp_sub_one_sub_id_le (show |(s : ℝ) * y| ≤ 1 by rw [abs_of_nonneg (by positivity)]; exact hu)
    rw [abs_le] at h2
    linarith [h2.2]

/-- pointwise bound on `x ≥ max(x0, 1)` with `s ≤ 16x²` -/
theorem high_pointwise (b : Bool) (K x0 : ℝ) (hK0 : 0 ≤ K)
    (hK : ∀ x : ℝ, x0 ≤ x → |w b x - model (nu b) x| ≤ K / x ^ 2 * model (nu b) x)
    (s : ℕ) (x : ℝ) (hx0 : x0 ≤ x) (hx1 : 1 ≤ x) (hu : (s : ℝ) ≤ 16 * x ^ 2) :
    |(4 * x ^ 2 + 1 / 4) ^ s * w b x
        - 8 * π ^ 2 * 4 ^ s * (Fr (2 * s + nu b) x + (s / 16) * Fr (2 * s + nu b - 2) x)|
      ≤ 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * Fr (2 * s + nu b - 4) x + 3 * K * Fr (2 * s + nu b - 2) x) := by
  have hx : 0 < x := by linarith
  have hx2 : 0 < x ^ 2 := by positivity
  set y := 1 / (16 * x ^ 2) with hy
  have hy0 : 0 ≤ y := by positivity
  have hsy : (s : ℝ) * y ≤ 1 := by
    rw [hy, ← mul_div_assoc, div_le_one (by positivity)]; linarith
  obtain ⟨hQ1, hQ2⟩ := pow_one_add_bounds y s hy0 hsy
  set Q := (1 + y) ^ s with hQ
  set u := (s : ℝ) * y with hu'
  have hω : (4 * x ^ 2 + 1 / 4) ^ s = 4 ^ s * x ^ (2 * s) * Q := by
    rw [hQ]
    have e : 4 * x ^ 2 + 1 / 4 = (4 * x ^ 2) * (1 + y) := by rw [hy]; field_simp; ring
    rw [e, mul_pow, mul_pow, ← pow_mul]
  set m := model (nu b) x with hm
  have hm0 : 0 < m := model_pos _ _ hx
  set δ := w b x - m with hδ
  have hδb : |δ| ≤ K / x ^ 2 * m := hK x hx0
  have hw : w b x = m + δ := by rw [hδ]; ring
  set F := Fr (2 * s + nu b) x with hF
  have hF0 : 0 ≤ F := Fr_nonneg _ _ hx.le
  have hxm : x ^ (2 * s) * m = 8 * π ^ 2 * F := pow_mul_model (nu b) x hx s
  have hF2 : Fr (2 * s + nu b - 2) x = F / x ^ 2 := Fr_sub_two _ x hx
  have hF4 : Fr (2 * s + nu b - 4) x = F / x ^ 4 := Fr_sub_four _ x hx
  rw [hω, hw, hF2, hF4]
  -- rewrite both sides in terms of F, u, Q, δ
  have hu_eq : (s : ℝ) / 16 * (F / x ^ 2) = u * F := by rw [hu', hy]; field_simp; try ring
  have hu2 : (s : ℝ) ^ 2 / 256 * (F / x ^ 4) = u ^ 2 * F := by rw [hu', hy]; field_simp; try ring
  have hlhs : 4 ^ s * x ^ (2 * s) * Q * (m + δ) - 8 * π ^ 2 * 4 ^ s * (F + (s : ℝ) / 16 * (F / x ^ 2))
      = 4 ^ s * ((Q - 1 - u) * (8 * π ^ 2 * F) + Q * (x ^ (2 * s) * δ)) := by
    rw [hu_eq]; linear_combination (4 : ℝ) ^ s * Q * hxm
  rw [hlhs, hu2]
  have hu0 : 0 ≤ u := by rw [hu']; positivity
  have hQ3 : Q ≤ 3 := by nlinarith [hsy, hu0]
  have hQ0 : 0 ≤ Q := by positivity
  have hxδ : |x ^ (2 * s) * δ| ≤ K / x ^ 2 * (8 * π ^ 2 * F) := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ x ^ (2 * s)), ← hxm]
    have := mul_le_mul_of_nonneg_left hδb (by positivity : (0 : ℝ) ≤ x ^ (2 * s))
    linarith [this]
  have hQu : |Q - 1 - u| ≤ u ^ 2 := by rw [abs_le]; constructor <;> linarith
  have hF8 : 0 ≤ 8 * π ^ 2 * F := by positivity
  rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ (4 : ℝ) ^ s)]
  have hfinal : |(Q - 1 - u) * (8 * π ^ 2 * F) + Q * (x ^ (2 * s) * δ)|
      ≤ 8 * π ^ 2 * (u ^ 2 * F + 3 * K * (F / x ^ 2)) := by
    calc |(Q - 1 - u) * (8 * π ^ 2 * F) + Q * (x ^ (2 * s) * δ)|
        ≤ |(Q - 1 - u) * (8 * π ^ 2 * F)| + |Q * (x ^ (2 * s) * δ)| := abs_add_le _ _
      _ = |Q - 1 - u| * (8 * π ^ 2 * F) + Q * |x ^ (2 * s) * δ| := by
          rw [abs_mul (Q - 1 - u), abs_of_nonneg hF8, abs_mul Q, abs_of_nonneg hQ0]
      _ ≤ u ^ 2 * (8 * π ^ 2 * F) + 3 * (K / x ^ 2 * (8 * π ^ 2 * F)) := by
          apply add_le_add (mul_le_mul_of_nonneg_right hQu hF8)
          exact mul_le_mul hQ3 hxδ (abs_nonneg _) (by norm_num)
      _ = 8 * π ^ 2 * (u ^ 2 * F + 3 * K * (F / x ^ 2)) := by ring
  calc (4 : ℝ) ^ s * |(Q - 1 - u) * (8 * π ^ 2 * F) + Q * (x ^ (2 * s) * δ)|
      ≤ 4 ^ s * (8 * π ^ 2 * (u ^ 2 * F + 3 * K * (F / x ^ 2))) :=
        mul_le_mul_of_nonneg_left hfinal (by positivity)
    _ = 8 * π ^ 2 * 4 ^ s * (u ^ 2 * F + 3 * K * (F / x ^ 2)) := by ring

end PerM


==> anc/lean/PerM/AppB5.lean <==
/- Appendix B, Lemma B.4, part 3: the integrated estimate with explicit error terms. -/
import PerM.AppB4

open Real MeasureTheory Set

namespace PerM

theorem nu_ge (b : Bool) : 5 / 2 ≤ nu b := by cases b <;> simp [nu, alpha] <;> norm_num

theorem nu_le (b : Bool) : nu b ≤ 7 / 2 := by cases b <;> simp [nu, alpha] <;> norm_num

theorem integral_w (b : Bool) : ∫ x in Ioi (0 : ℝ), w b x = π * √π := by
  unfold w; exact mass_value b

/-- lower part of the moment integral -/
theorem num_Ioc_le (b : Bool) (s : ℕ) (ξ : ℝ) (hξ : 0 < ξ) :
    ∫ x in Ioc (0 : ℝ) ξ, (4 * x ^ 2 + 1 / 4) ^ s * w b x ≤ (4 * ξ ^ 2 + 1 / 4) ^ s * (π * √π) := by
  have hI : IntegrableOn (w b) (Ioi 0) := by
    have := num_integrableOn b 0; simpa using this
  have h1 : ∫ x in Ioc (0 : ℝ) ξ, (4 * x ^ 2 + 1 / 4) ^ s * w b x
      ≤ ∫ x in Ioc (0 : ℝ) ξ, (4 * ξ ^ 2 + 1 / 4) ^ s * w b x := by
    apply setIntegral_mono_on ((num_integrableOn b s).mono_set Ioc_subset_Ioi_self)
      ((hI.mono_set Ioc_subset_Ioi_self).const_mul _) measurableSet_Ioc
    intro x hx
    apply mul_le_mul_of_nonneg_right _ (w_nonneg b x)
    apply pow_le_pow_left₀ (by positivity)
    nlinarith [hx.1, hx.2]
  rw [integral_const_mul] at h1
  refine h1.trans (mul_le_mul_of_nonneg_left ?_ (by positivity))
  rw [← integral_w b]
  apply setIntegral_mono_set hI
  · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x _
    exact w_nonneg b x
  · exact Ioc_subset_Ioi_self.eventuallyLE

/-- **Lemma B.4, quantitative form.** -/
theorem num_estimate (b : Bool) (K x0 : ℝ) (hK0 : 0 ≤ K)
    (hK : ∀ x : ℝ, x0 ≤ x → |w b x - model (nu b) x| ≤ K / x ^ 2 * model (nu b) x)
    (s : ℕ) (hs : 1 ≤ s) (ξ : ℝ) (hξ1 : 1 ≤ ξ) (hξ0 : x0 ≤ ξ) (hu : (s : ℝ) ≤ 16 * ξ ^ 2) :
    |num b s - 8 * π ^ 2 * 4 ^ s * (Gm (2 * s + nu b) + (s / 16) * Gm (2 * s + nu b - 2))|
      ≤ (4 * ξ ^ 2 + 1 / 4) ^ s * (π * √π)
        + 8 * π ^ 2 * 4 ^ s * (ξ ^ (2 * s + nu b + 1) + (s / 16) * ξ ^ (2 * s + nu b - 2 + 1))
        + 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * Gm (2 * s + nu b - 4) + 3 * K * Gm (2 * s + nu b - 2)) := by
  set n := 2 * (s : ℝ) + nu b with hn
  have hν := nu_ge b
  have hs1 : (1 : ℝ) ≤ s := by exact_mod_cast hs
  have hn4 : -1 < n - 4 := by rw [hn]; linarith
  have hn2 : -1 < n - 2 := by linarith
  have hn0 : -1 < n := by linarith
  have hξ : 0 < ξ := by linarith
  set f : ℝ → ℝ := fun x => (4 * x ^ 2 + 1 / 4) ^ s * w b x with hf
  have hfI : IntegrableOn f (Ioi 0) := num_integrableOn b s
  -- split num
  have hsplit : num b s = (∫ x in Ioc (0 : ℝ) ξ, f x) + ∫ x in Ioi ξ, f x := by
    unfold num
    rw [← Ioc_union_Ioi_eq_Ioi hξ.le]
    exact setIntegral_union (Ioc_disjoint_Ioi le_rfl) measurableSet_Ioi
      (hfI.mono_set Ioc_subset_Ioi_self) (hfI.mono_set (Ioi_subset_Ioi hξ.le))
  have hG0 := integral_Fr_split n ξ hn0 hξ
  have hG2 := integral_Fr_split (n - 2) ξ hn2 hξ
  -- the two brackets
  set B1 := (∫ x in Ioc (0 : ℝ) ξ, f x)
      - 8 * π ^ 2 * 4 ^ s * ((∫ x in Ioc (0 : ℝ) ξ, Fr n x) + (s / 16) * ∫ x in Ioc (0 : ℝ) ξ, Fr (n - 2) x) with hB1
  set B2 := (∫ x in Ioi ξ, f x)
      - 8 * π ^ 2 * 4 ^ s * ((∫ x in Ioi ξ, Fr n x) + (s / 16) * ∫ x in Ioi ξ, Fr (n - 2) x) with hB2
  have hdecomp : num b s - 8 * π ^ 2 * 4 ^ s * (Gm n + (s / 16) * Gm (n - 2)) = B1 + B2 := by
    rw [hsplit, hG0, hG2, hB1, hB2]; ring
  rw [hdecomp]
  -- bound B1
  have hIoc_f0 : 0 ≤ ∫ x in Ioc (0 : ℝ) ξ, f x := by
    apply setIntegral_nonneg measurableSet_Ioc
    intro x hx; simp only [hf]; have := w_nonneg b x; positivity
  have hIoc_f1 := num_Ioc_le b s ξ hξ
  have hIoc_F0 : 0 ≤ ∫ x in Ioc (0 : ℝ) ξ, Fr n x :=
    setIntegral_nonneg measurableSet_Ioc (fun x hx => Fr_nonneg n x hx.1.le)
  have hIoc_F2 : 0 ≤ ∫ x in Ioc (0 : ℝ) ξ, Fr (n - 2) x :=
    setIntegral_nonneg measurableSet_Ioc (fun x hx => Fr_nonneg (n - 2) x hx.1.le)
  have hIoc_F0' := integral_Fr_Ioc_le n ξ (by linarith) hξ
  have hIoc_F2' := integral_Fr_Ioc_le (n - 2) ξ (by linarith) hξ
  have hB1b : |B1| ≤ (4 * ξ ^ 2 + 1 / 4) ^ s * (π * √π)
      + 8 * π ^ 2 * 4 ^ s * (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) := by
    rw [hB1, abs_le]
    have hc : (0 : ℝ) ≤ 8 * π ^ 2 * 4 ^ s := by positivity
    have hs0 : (0 : ℝ) ≤ s / 16 := by positivity
    constructor
    · have := mul_le_mul_of_nonneg_left (add_le_add hIoc_F0' (mul_le_mul_of_nonneg_left hIoc_F2' hs0)) hc
      have h0 : 0 ≤ (4 * ξ ^ 2 + 1 / 4) ^ s * (π * √π) := by positivity
      linarith
    · have := mul_nonneg hc (add_nonneg hIoc_F0 (mul_nonneg hs0 hIoc_F2))
      have h0 : 0 ≤ 8 * π ^ 2 * 4 ^ s * (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) := by
        have := Real.rpow_nonneg hξ.le (n + 1); have := Real.rpow_nonneg hξ.le (n - 2 + 1); positivity
      linarith
  -- bound B2
  set g : ℝ → ℝ := fun x => 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * Fr (n - 4) x + 3 * K * Fr (n - 2) x) with hg
  have hgI : IntegrableOn g (Ioi 0) := by
    simp only [hg]
    exact (((Fr_integrableOn (n - 4) hn4).const_mul _).add ((Fr_integrableOn (n - 2) hn2).const_mul _)).const_mul _
  have hB2eq : B2 = ∫ x in Ioi ξ, (f x - 8 * π ^ 2 * 4 ^ s * (Fr n x + (s / 16) * Fr (n - 2) x)) := by
    rw [hB2, integral_sub (hfI.mono_set (Ioi_subset_Ioi hξ.le)), integral_const_mul, integral_add, integral_const_mul]
    · exact (Fr_integrableOn n hn0).mono_set (Ioi_subset_Ioi hξ.le)
    · exact ((Fr_integrableOn (n - 2) hn2).mono_set (Ioi_subset_Ioi hξ.le)).const_mul _
    · exact (((Fr_integrableOn n hn0).mono_set (Ioi_subset_Ioi hξ.le)).add
        (((Fr_integrableOn (n - 2) hn2).mono_set (Ioi_subset_Ioi hξ.le)).const_mul _)).const_mul _
  have hB2b : |B2| ≤ 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * Gm (n - 4) + 3 * K * Gm (n - 2)) := by
    rw [hB2eq]
    have h1 : ‖∫ x in Ioi ξ, (f x - 8 * π ^ 2 * 4 ^ s * (Fr n x + (s / 16) * Fr (n - 2) x))‖
        ≤ ∫ x in Ioi ξ, g x := by
      apply norm_integral_le_of_norm_le (hgI.mono_set (Ioi_subset_Ioi hξ.le))
      filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
      have hx' : ξ < x := hx
      rw [Real.norm_eq_abs]
      simp only [hf, hg]
      exact high_pointwise b K x0 hK0 hK s x (by linarith) (by linarith)
        (by nlinarith [hu, sq_nonneg (x - ξ)])
    rw [Real.norm_eq_abs] at h1
    refine h1.trans ?_
    have h2 : ∫ x in Ioi ξ, g x ≤ ∫ x in Ioi (0 : ℝ), g x := by
      apply setIntegral_mono_set hgI
      · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
        have hx0 : (0 : ℝ) < x := hx
        simp only [hg]
        have := Fr_nonneg (n - 4) x hx0.le; have := Fr_nonneg (n - 2) x hx0.le; positivity
      · exact (Ioi_subset_Ioi hξ.le).eventuallyLE
    refine h2.trans (le_of_eq ?_)
    simp only [hg]
    rw [integral_const_mul, integral_add, integral_const_mul, integral_const_mul, integral_Fr _ hn4, integral_Fr _ hn2]
    · exact (Fr_integrableOn (n - 4) hn4).const_mul _
    · exact (Fr_integrableOn (n - 2) hn2).const_mul _
  calc |B1 + B2| ≤ |B1| + |B2| := abs_add_le _ _
    _ ≤ _ := add_le_add hB1b hB2b

end PerM


==> anc/lean/PerM/AppB6.lean <==
/- Appendix B, Lemma B.4, part 4: the error terms are O(s⁻²). -/
import PerM.AppB5
import PerM.LogFact

open Real Filter

namespace PerM

/-- `Gm(n) ≥ (2s+2)!/π^{2s+5}` for `2s+3 ≤ n+1 ≤ 2s+5` -/
theorem Gm_lower (s : ℕ) (n : ℝ) (h1 : 2 * (s : ℝ) + 3 ≤ n + 1) (h2 : n + 1 ≤ 2 * (s : ℝ) + 5) :
    ((2 * s + 2).factorial : ℝ) / π ^ (2 * s + 5) ≤ Gm n := by
  unfold Gm
  have hΓ : ((2 * s + 2).factorial : ℝ) ≤ Real.Gamma (n + 1) := by
    rw [← Real.Gamma_nat_eq_factorial]
    apply Real.Gamma_strictMonoOn_Ici.monotoneOn
    · simp only [Set.mem_Ici]; push_cast; linarith
    · simp only [Set.mem_Ici]; linarith
    · push_cast; linarith
  have hπ : π ^ (n + 1) ≤ π ^ (2 * s + 5) := by
    rw [← Real.rpow_natCast π (2 * s + 5)]
    apply Real.rpow_le_rpow_of_exponent_le (by linarith [Real.pi_gt_three])
    push_cast; linarith
  have hp1 : 0 < π ^ (n + 1) := Real.rpow_pos_of_pos Real.pi_pos _
  calc ((2 * s + 2).factorial : ℝ) / π ^ (2 * s + 5) ≤ ((2 * s + 2).factorial : ℝ) / π ^ (n + 1) :=
        div_le_div_of_nonneg_left (by positivity) hp1 hπ
    _ ≤ Real.Gamma (n + 1) / π ^ (n + 1) := div_le_div_of_nonneg_right hΓ hp1.le

/-- `k! ≥ (k/e)^k`, in the form `k^k ≤ k! e^k` -/
theorem factorial_lower (k : ℕ) (hk : 1 ≤ k) : (k : ℝ) ^ k ≤ (k.factorial : ℝ) * Real.exp k := by
  have h := (log_factorial_bounds k hk).1
  have hk0 : (0 : ℝ) < k := by exact_mod_cast hk
  have hf : (0 : ℝ) < (k.factorial : ℝ) := by positivity
  have : Real.log ((k : ℝ) ^ k) ≤ Real.log ((k.factorial : ℝ) * Real.exp k) := by
    rw [Real.log_pow, Real.log_mul hf.ne' (Real.exp_pos _).ne', Real.log_exp]; linarith
  exact (Real.log_le_log_iff (by positivity) (by positivity)).mp this

/-- `(2s)^{2s+2} ≤ (2s+2)! e^{2s+2}` -/
theorem factorial_lower' (s : ℕ) (hs : 1 ≤ s) :
    (2 * (s : ℝ)) ^ (2 * s + 2) ≤ ((2 * s + 2).factorial : ℝ) * Real.exp (2 * s + 2) := by
  have h := factorial_lower (2 * s + 2) (by omega)
  push_cast at h
  have : (2 * (s : ℝ)) ^ (2 * s + 2) ≤ (2 * (s : ℝ) + 2) ^ (2 * s + 2) :=
    pow_le_pow_left₀ (by positivity) (by linarith) _
  linarith

/-- the ratio identities as inequalities, `n = 2s + ν`, `5/2 ≤ ν ≤ 7/2`, `s ≥ 3` -/
theorem ratio_bounds (s : ℕ) (hs : 3 ≤ s) (ν : ℝ) (hν1 : 5 / 2 ≤ ν) (hν2 : ν ≤ 7 / 2)
    (n : ℝ) (hn : n = 2 * (s : ℝ) + ν) :
    |(s / 16) * (π ^ 2 / (n * (n - 1))) - π ^ 2 / (64 * s)| ≤ 21 * π ^ 2 / (256 * s ^ 2) ∧
    (s ^ 2 / 256) * (π ^ 4 / (n * (n - 1) * ((n - 2) * (n - 3)))) ≤ π ^ 4 / (256 * s ^ 2) ∧
    π ^ 2 / (n * (n - 1)) ≤ π ^ 2 / (4 * s ^ 2) := by
  have hs3 : (3 : ℝ) ≤ s := by exact_mod_cast hs
  have hn1 : 2 * (s : ℝ) ≤ n - 1 := by rw [hn]; linarith
  have hn3 : (s : ℝ) ≤ n - 3 := by rw [hn]; linarith
  have hn2 : (s : ℝ) ≤ n - 2 := by linarith
  have hn0 : 2 * (s : ℝ) ≤ n := by linarith
  have hnn1 : 4 * (s : ℝ) ^ 2 ≤ n * (n - 1) := by nlinarith
  have hpos : 0 < n * (n - 1) := by nlinarith
  have hπ2 : 0 < π ^ 2 := by positivity
  refine ⟨?_, ?_, ?_⟩
  · -- (s/16) π²/(n(n-1)) − π²/(64s) = π² (4s² − n(n−1)) / (64 s n (n−1))
    have hdiff : n * (n - 1) - 4 * (s : ℝ) ^ 2 ≤ 21 * s := by rw [hn]; nlinarith
    have hne : n * (n - 1) ≠ 0 := hpos.ne'
    have hs0 : (s : ℝ) ≠ 0 := by positivity
    have hn_ne : n ≠ 0 := by intro h; rw [h] at hn0; linarith
    have hn1_ne : n - 1 ≠ 0 := by intro h; linarith
    have e : (s / 16) * (π ^ 2 / (n * (n - 1))) - π ^ 2 / (64 * s)
        = -(π ^ 2 * (n * (n - 1) - 4 * (s : ℝ) ^ 2)) / (64 * s * (n * (n - 1))) := by
      field_simp; ring
    have hden : 0 < 64 * (s : ℝ) * (n * (n - 1)) := mul_pos (by positivity) hpos
    rw [e, abs_div, abs_neg, abs_of_nonneg (by nlinarith), abs_of_pos hden]
    rw [div_le_div_iff₀ hden (by positivity)]
    have h1 : π ^ 2 * (n * (n - 1) - 4 * (s : ℝ) ^ 2) ≤ π ^ 2 * (21 * s) := mul_le_mul_of_nonneg_left hdiff hπ2.le
    have h2 : 256 * (s : ℝ) ^ 2 * (π ^ 2 * (21 * s)) ≤ 21 * π ^ 2 * (64 * s * (n * (n - 1))) := by
      have : 4 * (s : ℝ) ^ 2 * s ≤ n * (n - 1) * s := by nlinarith
      nlinarith
    nlinarith
  · have hden : (s : ℝ) ^ 4 ≤ n * (n - 1) * ((n - 2) * (n - 3)) := by
      have h1 : (s : ℝ) ^ 2 ≤ n * (n - 1) := by nlinarith
      have h2 : (s : ℝ) ^ 2 ≤ (n - 2) * (n - 3) := by nlinarith
      calc (s : ℝ) ^ 4 = s ^ 2 * s ^ 2 := by ring
        _ ≤ n * (n - 1) * ((n - 2) * (n - 3)) := mul_le_mul h1 h2 (by positivity) (by positivity)
    have hden0 : 0 < n * (n - 1) * ((n - 2) * (n - 3)) := by
      have : (0 : ℝ) < s ^ 4 := by positivity
      linarith
    rw [div_mul_div_comm, div_le_div_iff₀ (by positivity) (by positivity)]
    have : (s : ℝ) ^ 2 * π ^ 4 * (256 * s ^ 2) = π ^ 4 * (256 * s ^ 4) := by ring
    rw [this]
    have := mul_le_mul_of_nonneg_left hden (by positivity : (0 : ℝ) ≤ π ^ 4 * 256)
    nlinarith
  · apply div_le_div_of_nonneg_left hπ2.le (by positivity) hnn1

end PerM


==> anc/lean/PerM/AppB7.lean <==
/- Appendix B, Lemma B.4, part 5: the two "tiny" terms, and the asymptotic statement for the moments. -/
import PerM.AppB6

open Real Filter Topology

namespace PerM

theorem r1_lt_one : π ^ 2 * Real.exp 1 ^ 2 / 128 < 1 := by
  have h1 := Real.pi_lt_d2; have h2 := Real.exp_one_lt_three
  have hπ : π ^ 2 < 10 := by nlinarith [Real.pi_pos]
  have he : Real.exp 1 ^ 2 < 9 := by nlinarith [Real.exp_pos 1]
  have : π ^ 2 * Real.exp 1 ^ 2 < 90 := by
    have := mul_lt_mul'' hπ he (by positivity) (by positivity); linarith
  linarith

theorem r2_lt_one : π ^ 2 * Real.exp 1 ^ 2 / 256 < 1 := by
  have := r1_lt_one; linarith

theorem exp_nat (k : ℕ) : Real.exp k = Real.exp 1 ^ k := by rw [← Real.exp_nat_mul]; simp

/-- `T1 ≤ C1 / s²` -/
theorem T1_bound (s : ℕ) (hs : 8 ≤ s) (n : ℝ) (h1 : 2 * (s : ℝ) + 3 ≤ n + 1) (h2 : n + 1 ≤ 2 * (s : ℝ) + 5) :
    (4 * ((s : ℝ) / 8) ^ 2 + 1 / 4) ^ s * (π * √π) / (8 * π ^ 2 * 4 ^ s * Gm n)
      ≤ (π * √π * Real.exp 1 ^ 2 * π ^ 5 / (32 * π ^ 2)) / (s : ℝ) ^ 2 := by
  have hs8 : (8 : ℝ) ≤ s := by exact_mod_cast hs
  have hs0 : (0 : ℝ) < s := by linarith
  have hG := Gm_lower s n h1 h2
  have hGpos : 0 < Gm n := Gm_pos n (by linarith)
  have hfac := factorial_lower' s (by omega)
  have hfpos : (0 : ℝ) < ((2 * s + 2).factorial : ℝ) := by positivity
  set r := π ^ 2 * Real.exp 1 ^ 2 / 128 with hr
  have hr1 : r ≤ 1 := r1_lt_one.le
  have hr0 : 0 ≤ r := by positivity
  -- numerator bound
  have hnum : (4 * ((s : ℝ) / 8) ^ 2 + 1 / 4) ^ s ≤ 4 ^ s * ((s : ℝ) ^ 2 / 32) ^ s := by
    rw [← mul_pow]
    apply pow_le_pow_left₀ (by positivity)
    nlinarith
  -- denominator bound: 8π² 4^s Gm n ≥ 8π² 4^s (2s)^{2s+2} / (e^{2s+2} π^{2s+5})
  have hden : 8 * π ^ 2 * 4 ^ s * ((2 * (s : ℝ)) ^ (2 * s + 2) / (Real.exp 1 ^ (2 * s + 2) * π ^ (2 * s + 5)))
      ≤ 8 * π ^ 2 * 4 ^ s * Gm n := by
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    refine le_trans ?_ hG
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have : (2 * (s : ℝ)) ^ (2 * s + 2) ≤ ((2 * s + 2).factorial : ℝ) * Real.exp 1 ^ (2 * s + 2) := by
      rw [← exp_nat]; push_cast at hfac ⊢; exact hfac
    have hp : 0 < π ^ (2 * s + 5) := by positivity
    nlinarith [mul_le_mul_of_nonneg_right this hp.le]
  have hdpos : 0 < 8 * π ^ 2 * 4 ^ s * ((2 * (s : ℝ)) ^ (2 * s + 2) / (Real.exp 1 ^ (2 * s + 2) * π ^ (2 * s + 5))) := by
    positivity
  calc (4 * ((s : ℝ) / 8) ^ 2 + 1 / 4) ^ s * (π * √π) / (8 * π ^ 2 * 4 ^ s * Gm n)
      ≤ (4 ^ s * ((s : ℝ) ^ 2 / 32) ^ s) * (π * √π)
          / (8 * π ^ 2 * 4 ^ s * ((2 * (s : ℝ)) ^ (2 * s + 2) / (Real.exp 1 ^ (2 * s + 2) * π ^ (2 * s + 5)))) := by
        apply div_le_div₀ (by positivity) (mul_le_mul_of_nonneg_right hnum (by positivity)) hdpos hden
    _ = (π * √π * Real.exp 1 ^ 2 * π ^ 5 / (32 * π ^ 2)) / (s : ℝ) ^ 2 * r ^ s := by
        rw [hr]
        have e1 : (2 * (s : ℝ)) ^ (2 * s + 2) = 4 ^ (s + 1) * ((s : ℝ) ^ 2) ^ s * s ^ 2 := by
          rw [mul_pow, pow_add, pow_add, pow_mul, pow_mul]; norm_num; ring
        have e2 : Real.exp 1 ^ (2 * s + 2) = (Real.exp 1 ^ 2) ^ s * Real.exp 1 ^ 2 := by
          rw [pow_add, pow_mul]
        have e3 : π ^ (2 * s + 5) = (π ^ 2) ^ s * π ^ 5 := by rw [pow_add, pow_mul]
        have k1 : ((s : ℝ) ^ 2 / 32) ^ s = ((s : ℝ) ^ 2) ^ s / 32 ^ s := div_pow _ _ _
        have k2 : (π ^ 2 * Real.exp 1 ^ 2 / 128) ^ s = (π ^ 2) ^ s * (Real.exp 1 ^ 2) ^ s / 128 ^ s := by
          rw [div_pow, mul_pow]
        have k3 : (128 : ℝ) ^ s = 4 ^ s * 32 ^ s := by rw [← mul_pow]; norm_num
        rw [e1, e2, e3, k1, k2, k3]
        field_simp
        ring
    _ ≤ (π * √π * Real.exp 1 ^ 2 * π ^ 5 / (32 * π ^ 2)) / (s : ℝ) ^ 2 * 1 := by
        apply mul_le_mul_of_nonneg_left (pow_le_one₀ hr0 hr1) (by positivity)
    _ = _ := mul_one _

/-- `T2 ≤ C2 · s³ · r₂^s` -/
theorem T2_bound (s : ℕ) (hs : 8 ≤ s) (n : ℝ) (h1 : 2 * (s : ℝ) + 3 ≤ n + 1) (h2 : n + 1 ≤ 2 * (s : ℝ) + 5) :
    (((s : ℝ) / 8) ^ (n + 1) + (s / 16) * ((s : ℝ) / 8) ^ (n - 2 + 1)) / Gm n
      ≤ (π ^ 5 * Real.exp 1 ^ 2 / 65536) * (s : ℝ) ^ 3 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s := by
  have hs8 : (8 : ℝ) ≤ s := by exact_mod_cast hs
  have hs0 : (0 : ℝ) < s := by linarith
  set ξ : ℝ := (s : ℝ) / 8 with hξ
  have hξ1 : 1 ≤ ξ := by rw [hξ, le_div_iff₀ (by norm_num)]; linarith
  have hξ0 : 0 < ξ := by linarith
  have hG := Gm_lower s n h1 h2
  have hGpos : 0 < Gm n := Gm_pos n (by linarith)
  have hfac := factorial_lower' s (by omega)
  -- numerator ≤ 2 ξ^{2s+5}
  have hA : ξ ^ (n + 1) ≤ ξ ^ (2 * s + 5) := by
    rw [← Real.rpow_natCast ξ (2 * s + 5)]
    apply Real.rpow_le_rpow_of_exponent_le hξ1; push_cast; linarith
  have hB : ξ ^ (n - 2 + 1) ≤ ξ ^ (2 * s + 3) := by
    rw [← Real.rpow_natCast ξ (2 * s + 3)]
    apply Real.rpow_le_rpow_of_exponent_le hξ1; push_cast; linarith
  have hC : (s : ℝ) / 16 * ξ ^ (2 * s + 3) ≤ ξ ^ (2 * s + 5) := by
    have : ξ ^ (2 * s + 5) = ξ ^ 2 * ξ ^ (2 * s + 3) := by rw [← pow_add]; congr 1; ring
    rw [this]
    apply mul_le_mul_of_nonneg_right _ (by positivity)
    rw [hξ, div_pow]; nlinarith
  have hnum : ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1) ≤ 2 * ξ ^ (2 * s + 5) := by
    have := mul_le_mul_of_nonneg_left hB (by positivity : (0 : ℝ) ≤ s / 16)
    linarith
  -- denominator
  have hden : (2 * (s : ℝ)) ^ (2 * s + 2) / (Real.exp 1 ^ (2 * s + 2) * π ^ (2 * s + 5)) ≤ Gm n := by
    refine le_trans ?_ hG
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have : (2 * (s : ℝ)) ^ (2 * s + 2) ≤ ((2 * s + 2).factorial : ℝ) * Real.exp 1 ^ (2 * s + 2) := by
      rw [← exp_nat]; push_cast at hfac ⊢; exact hfac
    have hp : 0 < π ^ (2 * s + 5) := by positivity
    nlinarith [mul_le_mul_of_nonneg_right this hp.le]
  have hdpos : 0 < (2 * (s : ℝ)) ^ (2 * s + 2) / (Real.exp 1 ^ (2 * s + 2) * π ^ (2 * s + 5)) := by positivity
  calc (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) / Gm n
      ≤ (2 * ξ ^ (2 * s + 5)) / ((2 * (s : ℝ)) ^ (2 * s + 2) / (Real.exp 1 ^ (2 * s + 2) * π ^ (2 * s + 5))) :=
        div_le_div₀ (by positivity) hnum hdpos hden
    _ = (π ^ 5 * Real.exp 1 ^ 2 / 65536) * (s : ℝ) ^ 3 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s := by
        rw [hξ]
        have e1 : (2 * (s : ℝ)) ^ (2 * s + 2) = 4 ^ s * 4 * ((s : ℝ) ^ 2) ^ s * s ^ 2 := by
          rw [mul_pow, pow_add, pow_mul]; norm_num; ring
        have e2 : Real.exp 1 ^ (2 * s + 2) = (Real.exp 1 ^ 2) ^ s * Real.exp 1 ^ 2 := by
          rw [pow_add, pow_mul]
        have e3 : π ^ (2 * s + 5) = (π ^ 2) ^ s * π ^ 5 := by rw [pow_add, pow_mul]
        have e4 : ((s : ℝ) / 8) ^ (2 * s + 5) = ((s : ℝ) ^ 2) ^ s * s ^ 5 / (64 ^ s * 32768) := by
          rw [div_pow, pow_add, pow_mul, pow_add, pow_mul]; norm_num
        have k2 : (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s = (π ^ 2) ^ s * (Real.exp 1 ^ 2) ^ s / 256 ^ s := by
          rw [div_pow, mul_pow]
        have k3 : (256 : ℝ) ^ s = 4 ^ s * 64 ^ s := by rw [← mul_pow]; norm_num
        rw [e1, e2, e3, e4, k2, k3]
        field_simp
        ring

/-- `s⁵ r₂^s ≤ 1` for all large `s` -/
theorem eventually_small : ∃ s1 : ℕ, ∀ s : ℕ, s1 ≤ s → (s : ℝ) ^ 5 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s ≤ 1 := by
  have hr : |π ^ 2 * Real.exp 1 ^ 2 / 256| < 1 := by
    rw [abs_of_nonneg (by positivity)]; exact r2_lt_one
  have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one 5 hr
  have h2 := h.eventually (eventually_le_nhds (zero_lt_one' ℝ))
  rw [Filter.eventually_atTop] at h2
  exact h2

end PerM


==> anc/lean/PerM/AppB8.lean <==
/- Appendix B, Lemma B.4 (asymptotic form):  num_b(s) = 8π² 4^s Gm(2s+ν) (1 + π²/(64s) + O(s⁻²)). -/
import PerM.AppB7

open Real Filter Topology

namespace PerM

theorem num_asymp (b : Bool) : ∃ C' : ℝ, ∃ s0 : ℕ, ∀ s : ℕ, s0 ≤ s →
    |num b s / (8 * π ^ 2 * 4 ^ s * Gm (2 * s + nu b)) - 1 - π ^ 2 / (64 * s)| ≤ C' / (s : ℝ) ^ 2 := by
  obtain ⟨K, x0, hx01, hK0, hK⟩ := w_asymp b
  obtain ⟨s1, hs1⟩ := eventually_small
  set C1 : ℝ := π * √π * Real.exp 1 ^ 2 * π ^ 5 / (32 * π ^ 2) with hC1
  set C2 : ℝ := π ^ 5 * Real.exp 1 ^ 2 / 65536 with hC2
  refine ⟨21 * π ^ 2 / 256 + π ^ 4 / 256 + 3 * K * π ^ 2 / 4 + C1 + C2, max (max 8 (⌈8 * x0⌉₊)) s1, ?_⟩
  intro s hs
  have hs8 : 8 ≤ s := le_trans (le_max_left _ _) (le_trans (le_max_left _ _) hs)
  have hsx : ⌈8 * x0⌉₊ ≤ s := le_trans (le_max_right _ _) (le_trans (le_max_left _ _) hs)
  have hss1 : s1 ≤ s := le_trans (le_max_right _ _) hs
  have hs8R : (8 : ℝ) ≤ s := by exact_mod_cast hs8
  have hs0 : (0 : ℝ) < s := by linarith
  have hx0s : 8 * x0 ≤ s := (Nat.ceil_le.mp hsx)
  have hν1 := nu_ge b
  have hν2 := nu_le b
  set n : ℝ := 2 * (s : ℝ) + nu b with hn
  have hn1 : 2 * (s : ℝ) + 3 ≤ n + 1 := by rw [hn]; linarith
  have hn2 : n + 1 ≤ 2 * (s : ℝ) + 5 := by rw [hn]; linarith
  set ξ : ℝ := (s : ℝ) / 8 with hξ
  have hξ1 : 1 ≤ ξ := by rw [hξ, le_div_iff₀ (by norm_num)]; linarith
  have hξ0 : x0 ≤ ξ := by rw [hξ, le_div_iff₀ (by norm_num)]; linarith
  have hu : (s : ℝ) ≤ 16 * ξ ^ 2 := by rw [hξ, div_pow]; nlinarith
  have hest := num_estimate b K x0 hK0 hK s (by omega) ξ hξ1 hξ0 hu
  -- the ratios
  have hGpos : 0 < Gm n := Gm_pos n (by linarith)
  have hG2 := Gm_sub_two n (by linarith)
  have hG4 := Gm_sub_four n (by linarith)
  have hnn : 0 < n * (n - 1) := by nlinarith
  have hnn4 : 0 < n * (n - 1) * ((n - 2) * (n - 3)) := by
    have : 0 < (n - 2) * (n - 3) := by nlinarith
    positivity
  have hρ2 : Gm (n - 2) = Gm n * (π ^ 2 / (n * (n - 1))) := by
    rw [mul_div_assoc', ← hG2, mul_div_assoc, div_self hnn.ne', mul_one]
  have hρ4 : Gm (n - 4) = Gm n * (π ^ 4 / (n * (n - 1) * ((n - 2) * (n - 3)))) := by
    rw [mul_div_assoc', ← hG4, mul_div_assoc, div_self hnn4.ne', mul_one]
  obtain ⟨hR1, hR2, hR3⟩ := ratio_bounds s (by omega) (nu b) hν1 hν2 n hn
  set D : ℝ := 8 * π ^ 2 * 4 ^ s * Gm n with hD
  have hDpos : 0 < D := by positivity
  -- decomposition
  have hdec : num b s / D - 1 - π ^ 2 / (64 * s)
      = (num b s - 8 * π ^ 2 * 4 ^ s * (Gm n + (s / 16) * Gm (n - 2))) / D
        + ((s / 16) * (π ^ 2 / (n * (n - 1))) - π ^ 2 / (64 * s)) := by
    rw [hρ2, hD]; field_simp; ring
  rw [hdec]
  -- the three error terms divided by D
  have hT1 := T1_bound s hs8 n hn1 hn2
  have hT2 := T2_bound s hs8 n hn1 hn2
  have hsmall := hs1 s hss1
  have hT2' : (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) / Gm n ≤ C2 / (s : ℝ) ^ 2 := by
    have h5 : (s : ℝ) ^ 3 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s ≤ 1 / (s : ℝ) ^ 2 := by
      rw [le_div_iff₀ (by positivity)]
      have e : (s : ℝ) ^ 3 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s * (s : ℝ) ^ 2
          = (s : ℝ) ^ 5 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s := by ring
      rw [e]; exact hsmall
    have hC2nn : 0 ≤ C2 := by rw [hC2]; positivity
    calc (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) / Gm n
        ≤ C2 * (s : ℝ) ^ 3 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s := hT2
      _ = C2 * ((s : ℝ) ^ 3 * (π ^ 2 * Real.exp 1 ^ 2 / 256) ^ s) := by ring
      _ ≤ C2 * (1 / (s : ℝ) ^ 2) := mul_le_mul_of_nonneg_left h5 hC2nn
      _ = C2 / (s : ℝ) ^ 2 := by ring
  have hE3 : 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * Gm (n - 4) + 3 * K * Gm (n - 2)) / D
      ≤ π ^ 4 / (256 * s ^ 2) + 3 * K * π ^ 2 / (4 * s ^ 2) := by
    rw [hρ2, hρ4, hD]
    have e : 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * (Gm n * (π ^ 4 / (n * (n - 1) * ((n - 2) * (n - 3)))))
          + 3 * K * (Gm n * (π ^ 2 / (n * (n - 1))))) / (8 * π ^ 2 * 4 ^ s * Gm n)
        = (s ^ 2 / 256) * (π ^ 4 / (n * (n - 1) * ((n - 2) * (n - 3)))) + 3 * K * (π ^ 2 / (n * (n - 1))) := by
      field_simp
    rw [e]
    have h3 : 3 * K * (π ^ 2 / (n * (n - 1))) ≤ 3 * K * π ^ 2 / (4 * s ^ 2) := by
      have := mul_le_mul_of_nonneg_left hR3 (by positivity : (0 : ℝ) ≤ 3 * K)
      calc 3 * K * (π ^ 2 / (n * (n - 1))) ≤ 3 * K * (π ^ 2 / (4 * s ^ 2)) := this
        _ = 3 * K * π ^ 2 / (4 * s ^ 2) := by ring
    linarith
  have hE1 : (4 * ξ ^ 2 + 1 / 4) ^ s * (π * √π) / D ≤ C1 / (s : ℝ) ^ 2 := by rw [hD, hξ]; exact hT1
  have hE2 : 8 * π ^ 2 * 4 ^ s * (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) / D ≤ C2 / (s : ℝ) ^ 2 := by
    rw [hD]
    have e : 8 * π ^ 2 * 4 ^ s * (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) / (8 * π ^ 2 * 4 ^ s * Gm n)
        = (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1)) / Gm n := by field_simp
    rw [e]; exact hT2'
  have hmain : |(num b s - 8 * π ^ 2 * 4 ^ s * (Gm n + (s / 16) * Gm (n - 2))) / D|
      ≤ C1 / (s : ℝ) ^ 2 + C2 / (s : ℝ) ^ 2 + (π ^ 4 / (256 * s ^ 2) + 3 * K * π ^ 2 / (4 * s ^ 2)) := by
    rw [abs_div, abs_of_pos hDpos, div_le_iff₀ hDpos]
    have := hest
    have hsum : ((4 * ξ ^ 2 + 1 / 4) ^ s * (π * √π)
        + 8 * π ^ 2 * 4 ^ s * (ξ ^ (n + 1) + (s / 16) * ξ ^ (n - 2 + 1))
        + 8 * π ^ 2 * 4 ^ s * ((s ^ 2 / 256) * Gm (n - 4) + 3 * K * Gm (n - 2)))
        ≤ (C1 / (s : ℝ) ^ 2 + C2 / (s : ℝ) ^ 2 + (π ^ 4 / (256 * s ^ 2) + 3 * K * π ^ 2 / (4 * s ^ 2))) * D := by
      rw [div_le_iff₀ hDpos] at hE1 hE2 hE3
      linarith
    exact this.trans hsum
  calc |(num b s - 8 * π ^ 2 * 4 ^ s * (Gm n + (s / 16) * Gm (n - 2))) / D
        + ((s / 16) * (π ^ 2 / (n * (n - 1))) - π ^ 2 / (64 * s))|
      ≤ |(num b s - 8 * π ^ 2 * 4 ^ s * (Gm n + (s / 16) * Gm (n - 2))) / D|
        + |(s / 16) * (π ^ 2 / (n * (n - 1))) - π ^ 2 / (64 * s)| := abs_add_le _ _
    _ ≤ (C1 / (s : ℝ) ^ 2 + C2 / (s : ℝ) ^ 2 + (π ^ 4 / (256 * s ^ 2) + 3 * K * π ^ 2 / (4 * s ^ 2)))
        + 21 * π ^ 2 / (256 * s ^ 2) := add_le_add hmain hR1
    _ = (21 * π ^ 2 / 256 + π ^ 4 / 256 + 3 * K * π ^ 2 / 4 + C1 + C2) / (s : ℝ) ^ 2 := by
        field_simp; ring

end PerM


==> anc/lean/PerM/AppB9.lean <==
/- Appendix B, Theorem B.1:  per M = G_N (1 + π²/(32N) + O(N⁻²)),  G_N = (4/π)(2/π)^N Γ(N+3/2). -/
import PerM.AppB8
import PerM.Main

open Real

namespace PerM

/-- `G_N` -/
noncomputable def GN (N : ℕ) : ℝ := (4 / π) * (2 / π) ^ N * Real.Gamma ((N : ℝ) + 3 / 2)

theorem GN_pos (N : ℕ) : 0 < GN N := by
  unfold GN; have := Real.Gamma_pos_of_pos (show (0 : ℝ) < N + 3 / 2 by positivity); positivity

theorem sqrt_pi_sq : √π * √π = π := Real.mul_self_sqrt Real.pi_pos.le

theorem rpow_half_int (k : ℕ) : π ^ ((k : ℝ) + 1 / 2) = π ^ k * √π := by
  rw [Real.rpow_add Real.pi_pos, Real.rpow_natCast, Real.sqrt_eq_rpow]

theorem nu_true : nu true = 7 / 2 := by simp [nu, alpha]; norm_num
theorem nu_false : nu false = 5 / 2 := by simp [nu, alpha]; norm_num

/-- even branch: `N = 2s+3` -/
theorem ratio_even (s : ℕ) :
    (perM (2 * s + 3) : ℝ) / GN (2 * s + 3) = num true s / (8 * π ^ 2 * 4 ^ s * Gm (2 * s + nu true)) := by
  have h1 : (perM (2 * s + 3) : ℝ) = 4 * (num true s / (π * √π)) := by
    have := perM_eq_moment_even (s + 1) (by omega)
    rw [show 2 * (s + 1) + 1 = 2 * s + 3 by ring, Nat.add_sub_cancel, moment_eq_num] at this
    exact this
  rw [h1, nu_true]
  unfold GN Gm
  have e1 : (2 * (s : ℝ) + 7 / 2 + 1) = ((2 * s + 3 : ℕ) : ℝ) + 3 / 2 := by push_cast; ring
  have e2 : π ^ (((2 * s + 3 : ℕ) : ℝ) + 3 / 2) = π ^ (2 * s + 4) * √π := by
    rw [← rpow_half_int (2 * s + 4)]; congr 1; push_cast; ring
  rw [e1, e2]
  have hΓ : 0 < Real.Gamma (((2 * s + 3 : ℕ) : ℝ) + 3 / 2) := Real.Gamma_pos_of_pos (by positivity)
  have hs : 0 < √π := Real.sqrt_pos.mpr Real.pi_pos
  have hsq := sqrt_pi_sq
  field_simp
  rw [div_pow, Real.sq_sqrt Real.pi_pos.le,
    show (2 : ℝ) ^ (2 * s + 3) = 8 * 4 ^ s by rw [pow_add, pow_mul]; norm_num; ring,
    show π ^ (2 * s + 4) = π ^ (2 * s + 3) * π by rw [pow_succ]]
  field_simp

/-- odd branch: `N = 2s+2` -/
theorem ratio_odd (s : ℕ) :
    (perM (2 * s + 2) : ℝ) / GN (2 * s + 2) = num false s / (8 * π ^ 2 * 4 ^ s * Gm (2 * s + nu false)) := by
  have h1 : (perM (2 * s + 2) : ℝ) = 2 * (num false s / (π * √π)) := by
    have := perM_eq_moment_odd (s + 1) (by omega)
    rw [show 2 * (s + 1) = 2 * s + 2 by ring, Nat.add_sub_cancel, moment_eq_num] at this
    exact this
  rw [h1, nu_false]
  unfold GN Gm
  have e1 : (2 * (s : ℝ) + 5 / 2 + 1) = ((2 * s + 2 : ℕ) : ℝ) + 3 / 2 := by push_cast; ring
  have e2 : π ^ (((2 * s + 2 : ℕ) : ℝ) + 3 / 2) = π ^ (2 * s + 3) * √π := by
    rw [← rpow_half_int (2 * s + 3)]; congr 1; push_cast; ring
  rw [e1, e2]
  have hΓ : 0 < Real.Gamma (((2 * s + 2 : ℕ) : ℝ) + 3 / 2) := Real.Gamma_pos_of_pos (by positivity)
  have hs : 0 < √π := Real.sqrt_pos.mpr Real.pi_pos
  have hsq := sqrt_pi_sq
  field_simp
  rw [div_pow, Real.sq_sqrt Real.pi_pos.le,
    show (2 : ℝ) ^ (2 * s + 2) = 4 * 4 ^ s by rw [pow_add, pow_mul]; norm_num; ring,
    show π ^ (2 * s + 3) = π ^ (2 * s + 2) * π by rw [pow_succ]]
  field_simp
  ring

theorem final_step (X : ℝ) (s N : ℕ) (hs : 1 ≤ s) (hN : N ≤ 5 * s) (hNpos : 1 ≤ N) (C' : ℝ)
    (h1 : |X - 1 - π ^ 2 / (64 * s)| ≤ C' / (s : ℝ) ^ 2)
    (h2 : |π ^ 2 / (64 * s) - π ^ 2 / (32 * N)| ≤ 3 * π ^ 2 / (64 * (s : ℝ) ^ 2)) :
    |X - 1 - π ^ 2 / (32 * N)| ≤ 25 * (|C'| + 3 * π ^ 2 / 64) / (N : ℝ) ^ 2 := by
  have hsR : (1 : ℝ) ≤ s := by exact_mod_cast hs
  have hNR : (N : ℝ) ≤ 5 * s := by exact_mod_cast hN
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hNpos
  have hinv : 1 / (s : ℝ) ^ 2 ≤ 25 / (N : ℝ) ^ 2 := by
    rw [div_le_div_iff₀ (by positivity) (by positivity)]; nlinarith
  have hC : C' / (s : ℝ) ^ 2 ≤ |C'| / (s : ℝ) ^ 2 := div_le_div_of_nonneg_right (le_abs_self C') (by positivity)
  calc |X - 1 - π ^ 2 / (32 * N)|
      = |(X - 1 - π ^ 2 / (64 * s)) + (π ^ 2 / (64 * s) - π ^ 2 / (32 * N))| := by ring_nf
    _ ≤ |X - 1 - π ^ 2 / (64 * s)| + |π ^ 2 / (64 * s) - π ^ 2 / (32 * N)| := abs_add_le _ _
    _ ≤ |C'| / (s : ℝ) ^ 2 + 3 * π ^ 2 / (64 * (s : ℝ) ^ 2) := by linarith
    _ = (|C'| + 3 * π ^ 2 / 64) * (1 / (s : ℝ) ^ 2) := by ring
    _ ≤ (|C'| + 3 * π ^ 2 / 64) * (25 / (N : ℝ) ^ 2) := mul_le_mul_of_nonneg_left hinv (by positivity)
    _ = 25 * (|C'| + 3 * π ^ 2 / 64) / (N : ℝ) ^ 2 := by ring

theorem diff_even (s : ℕ) (hs : 1 ≤ s) :
    |π ^ 2 / (64 * s) - π ^ 2 / (32 * ((2 * s + 3 : ℕ) : ℝ))| ≤ 3 * π ^ 2 / (64 * (s : ℝ) ^ 2) := by
  have hsR : (1 : ℝ) ≤ s := by exact_mod_cast hs
  push_cast
  have e : π ^ 2 / (64 * (s : ℝ)) - π ^ 2 / (32 * (2 * (s : ℝ) + 3)) = 3 * π ^ 2 / (64 * s * (2 * s + 3)) := by
    field_simp; ring
  rw [e, abs_of_nonneg (by positivity)]
  apply div_le_div_of_nonneg_left (by positivity) (by positivity)
  nlinarith

theorem diff_odd (s : ℕ) (hs : 1 ≤ s) :
    |π ^ 2 / (64 * s) - π ^ 2 / (32 * ((2 * s + 2 : ℕ) : ℝ))| ≤ 3 * π ^ 2 / (64 * (s : ℝ) ^ 2) := by
  have hsR : (1 : ℝ) ≤ s := by exact_mod_cast hs
  push_cast
  have e : π ^ 2 / (64 * (s : ℝ)) - π ^ 2 / (32 * (2 * (s : ℝ) + 2)) = 2 * π ^ 2 / (64 * s * (2 * s + 2)) := by
    field_simp; ring
  rw [e, abs_of_nonneg (by positivity)]
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [Real.pi_pos, sq_nonneg (s : ℝ)]

/-- **Theorem B.1.** -/
theorem perM_fine : ∃ C : ℝ, ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N →
    |(perM N : ℝ) / ((4 / π) * (2 / π) ^ N * Real.Gamma ((N : ℝ) + 3 / 2)) - 1 - π ^ 2 / (32 * N)|
      ≤ C / (N : ℝ) ^ 2 := by
  obtain ⟨Ce, se, he⟩ := num_asymp true
  obtain ⟨Co, so, ho⟩ := num_asymp false
  refine ⟨25 * (|Ce| + 3 * π ^ 2 / 64) + 25 * (|Co| + 3 * π ^ 2 / 64), max (max (2 * se + 3) (2 * so + 2)) 6, ?_⟩
  intro N hN
  have hN6 : 6 ≤ N := le_trans (le_max_right _ _) hN
  have hNe : 2 * se + 3 ≤ N := le_trans (le_max_left _ _) (le_trans (le_max_left _ _) hN)
  have hNo : 2 * so + 2 ≤ N := le_trans (le_max_right _ _) (le_trans (le_max_left _ _) hN)
  have hNpos : (0 : ℝ) < (N : ℝ) ^ 2 := by positivity
  have hsum : 25 * (|Ce| + 3 * π ^ 2 / 64) / (N : ℝ) ^ 2
      ≤ (25 * (|Ce| + 3 * π ^ 2 / 64) + 25 * (|Co| + 3 * π ^ 2 / 64)) / (N : ℝ) ^ 2 := by
    apply div_le_div_of_nonneg_right _ hNpos.le
    have : 0 ≤ 25 * (|Co| + 3 * π ^ 2 / 64) := by positivity
    linarith
  have hsum' : 25 * (|Co| + 3 * π ^ 2 / 64) / (N : ℝ) ^ 2
      ≤ (25 * (|Ce| + 3 * π ^ 2 / 64) + 25 * (|Co| + 3 * π ^ 2 / 64)) / (N : ℝ) ^ 2 := by
    apply div_le_div_of_nonneg_right _ hNpos.le
    have : 0 ≤ 25 * (|Ce| + 3 * π ^ 2 / 64) := by positivity
    linarith
  change |(perM N : ℝ) / GN N - 1 - π ^ 2 / (32 * N)| ≤ _
  rcases Nat.even_or_odd' N with ⟨k, rfl | rfl⟩
  · -- N = 2k = 2s + 2
    obtain ⟨s, rfl⟩ : ∃ s, k = s + 1 := ⟨k - 1, by omega⟩
    have e : 2 * (s + 1) = 2 * s + 2 := by ring
    rw [e] at hNo hN6 hsum' ⊢
    rw [ratio_odd s]
    refine le_trans (final_step _ s (2 * s + 2) (by omega) (by omega) (by omega) Co (ho s (by omega)) (diff_odd s (by omega))) hsum'
  · -- N = 2k+1 = 2s + 3
    obtain ⟨s, rfl⟩ : ∃ s, k = s + 1 := ⟨k - 1, by omega⟩
    have e : 2 * (s + 1) + 1 = 2 * s + 3 := by ring
    rw [e] at hNe hN6 hsum ⊢
    rw [ratio_even s]
    refine le_trans (final_step _ s (2 * s + 3) (by omega) (by omega) (by omega) Ce (he s (by omega)) (diff_even s (by omega))) hsum

end PerM


==> anc/lean/PerM/Axioms.lean <==
/-
PerM/Axioms.lean — the results that the paper CITES, stated as axioms.
Nothing else in the PerM library may be an axiom.  Each axiom names its source.

  (W)  Wilson's integral: total mass of the continuous dual Hahn weight.
       J. A. Wilson, SIAM J. Math. Anal. 11 (1980) 690–701; DLMF (18.25.2), (18.25.7)–(18.25.8), n = 0.
  (P)  DLMF (5.8.3): Γ(a)² / |Γ(a+ix)|² = ∏_{k≥0} (1 + x²/(a+k)²).
  (S)  DLMF (5.11.1), real part, on the rays z = α + ix (x → +∞): Stirling's formula for log|Γ(z)|.
       Used only in Appendix B.
  (S′) DLMF (5.11.1) on the real axis.  Used only for the logarithmic form of Theorem B.1.

The three identities DLMF (5.4.3), (5.4.4), (5.5.5) are NOT axioms: they are proved from Mathlib
(reflection formula and Legendre duplication).
-/
import PerM.Defs

open Real MeasureTheory

namespace PerM

/-- The integrand of Wilson's integral, without the factor `1/(2π)`. -/
noncomputable def cdhWeight (α β γ x : ℝ) : ℝ :=
  ‖Complex.Gamma (α + x * Complex.I) * Complex.Gamma (β + x * Complex.I) * Complex.Gamma (γ + x * Complex.I)
      / Complex.Gamma (2 * x * Complex.I)‖ ^ 2

/-- **(W)** Wilson 1980; DLMF (18.25.2) with (18.25.7)–(18.25.8) at `n = 0`. -/
axiom wilson_integral (α β γ : ℝ) (hα : 0 < α) (hβ : 0 < β) (hγ : 0 < γ) :
    IntegrableOn (cdhWeight α β γ) (Set.Ioi 0) ∧
    (1 / (2 * π)) * ∫ x in Set.Ioi (0 : ℝ), cdhWeight α β γ x
      = Real.Gamma (α + β) * Real.Gamma (α + γ) * Real.Gamma (β + γ)

/-- **(P)** DLMF (5.8.3). -/
axiom gamma_abs_sq_prod (a : ℝ) (ha : 0 < a) (x : ℝ) :
    HasProd (fun k : ℕ => 1 + x ^ 2 / (a + k) ^ 2)
      (Real.Gamma a ^ 2 / ‖Complex.Gamma (a + x * Complex.I)‖ ^ 2)

/-- **(S)** DLMF (5.11.1), real part, along `z = α + ix`, `x ≥ 1`:
`log|Γ(z)| = Re((z − 1/2) log z − z) + (1/2) log 2π + Re(1/(12 z)) + O(|z|⁻³)`. -/
axiom stirling_re (α : ℝ) (hα : 0 < α) :
    ∃ C : ℝ, ∀ x : ℝ, 1 ≤ x →
      |Real.log ‖Complex.Gamma (α + x * Complex.I)‖
        - ((((α : ℂ) + x * Complex.I - 1 / 2) * Complex.log (α + x * Complex.I) - (α + x * Complex.I)).re
            + (1 / 2) * Real.log (2 * π) + (1 / (12 * ((α : ℂ) + x * Complex.I))).re)|
      ≤ C / x ^ 3

/-- **(S′)** DLMF (5.11.1) on the positive real axis, `z ≥ 1`:
`log Γ(z) = (z − 1/2) log z − z + (1/2) log 2π + 1/(12 z) + O(z⁻³)`.  Used only for the logarithmic
form of Theorem B.1. -/
axiom stirling_real :
    ∃ C : ℝ, ∀ z : ℝ, 1 ≤ z →
      |Real.log (Real.Gamma z) - ((z - 1 / 2) * Real.log z - z + (1 / 2) * Real.log (2 * π) + 1 / (12 * z))|
      ≤ C / z ^ 3

end PerM


==> anc/lean/PerM/B_Edges.lean <==
/-
PerM/B_Edges.lean — elementary facts on edge lengths and on the edge sets of length systems
(helpers for `GTCount.lean`).
-/
import PerM.EdgeDefs

open Finset

namespace PerM

variable {N : ℕ}

theorem B_elen_mk (u w : Fin (N + 1)) : elen s(u, w) = Nat.dist u w := rfl

theorem B_dist_eq (a b : ℕ) : Nat.dist a b = a - b + (b - a) := rfl

theorem B_elen_le (e : Sym2 (Fin (N + 1))) : elen e ≤ N := by
  induction e using Sym2.ind with
  | _ u w =>
    rw [B_elen_mk, B_dist_eq]; have := u.isLt; have := w.isLt; omega

theorem B_elen_pos {e : Sym2 (Fin (N + 1))} (he : ¬ e.IsDiag) : 1 ≤ elen e := by
  induction e using Sym2.ind with
  | _ u w =>
    rw [Sym2.mk_isDiag_iff] at he
    rw [B_elen_mk, B_dist_eq]
    have : (u : ℕ) ≠ w := fun h => he (Fin.ext h)
    omega

theorem B_eq_ground_of_elen {e : Sym2 (Fin (N + 1))} (he : elen e = N) : e = ground N := by
  induction e using Sym2.ind with
  | _ u w =>
    rw [B_elen_mk, B_dist_eq] at he
    have hu := u.isLt; have hw := w.isLt
    unfold ground
    rcases Nat.lt_or_ge (u : ℕ) w with h | h
    · have h1 : u = 0 := Fin.ext (by simp only [Fin.val_zero]; omega)
      have h2 : w = Fin.last N := Fin.ext (by simp only [Fin.val_last]; omega)
      rw [h1, h2]
    · have h1 : w = 0 := Fin.ext (by simp only [Fin.val_zero]; omega)
      have h2 : u = Fin.last N := Fin.ext (by simp only [Fin.val_last]; omega)
      rw [h1, h2, Sym2.eq_swap]

theorem B_elen_ground : elen (ground N) = N := by
  unfold ground; rw [B_elen_mk, B_dist_eq]; simp

theorem B_elen_lt_of_Eall {e : Sym2 (Fin (N + 1))} (he : e ∈ Eall N) : 1 ≤ elen e ∧ elen e < N := by
  simp only [Eall, mem_filter, mem_univ, true_and] at he
  refine ⟨B_elen_pos he.1, lt_of_le_of_ne (B_elen_le e) fun h => he.2 ?_⟩
  exact B_eq_ground_of_elen h

/-- The upper endpoint of the edge of length `d+1` of the length system `lo`. -/
def B_hi (lo : Fin N → Fin (N + 1)) (d : Fin N) : Fin (N + 1) :=
  ⟨((lo d : ℕ) + d + 1) % (N + 1), Nat.mod_lt _ (by omega)⟩

theorem B_hi_val {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) (d : Fin N) :
    (B_hi lo d : ℕ) = lo d + d + 1 :=
  Nat.mod_eq_of_lt (by have := h d; omega)

theorem B_mem_lsEdges {lo : Fin N → Fin (N + 1)} {e : Sym2 (Fin (N + 1))} :
    e ∈ lsEdges N lo ↔ ∃ d, s(lo d, B_hi lo d) = e := by
  simp [lsEdges, B_hi]

theorem B_elen_edge {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) (d : Fin N) :
    elen s(lo d, B_hi lo d) = d + 1 := by
  rw [B_elen_mk, B_dist_eq, B_hi_val h]; omega

theorem B_edge_injective {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    Function.Injective fun d => s(lo d, B_hi lo d) := by
  intro d d' hdd
  have := congrArg elen hdd
  simp only [B_elen_edge h] at this
  exact Fin.ext (by omega)

theorem B_card_lsEdges {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) : (lsEdges N lo).card = N := by
  have : lsEdges N lo = univ.image fun d => s(lo d, B_hi lo d) := rfl
  rw [this, card_image_of_injective _ (B_edge_injective h), card_univ, Fintype.card_fin]

theorem B_lsEdges_notDiag {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    ∀ e ∈ lsEdges N lo, ¬ e.IsDiag := by
  intro e he
  obtain ⟨d, rfl⟩ := B_mem_lsEdges.mp he
  rw [Sym2.mk_isDiag_iff]
  intro hh
  have := congrArg Fin.val hh
  rw [B_hi_val h] at this; omega

theorem B_elen_injOn_lsEdges {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    Set.InjOn elen (lsEdges N lo : Set (Sym2 (Fin (N + 1)))) := by
  intro e he e' he' hee
  obtain ⟨d, rfl⟩ := B_mem_lsEdges.mp he
  obtain ⟨d', rfl⟩ := B_mem_lsEdges.mp he'
  simp only [B_elen_edge h] at hee
  have : d = d' := Fin.ext (by omega)
  rw [this]

theorem B_ground_mem_lsEdges {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) (hN : 1 ≤ N) :
    ground N ∈ lsEdges N lo := by
  rw [B_mem_lsEdges]
  refine ⟨⟨N - 1, by omega⟩, ?_⟩
  have h1 := h ⟨N - 1, by omega⟩
  have h2 := B_hi_val h ⟨N - 1, by omega⟩
  simp only at h1 h2
  unfold ground
  congr 1
  · exact Fin.ext (by simp only [Fin.val_zero]; omega)
  · exact Fin.ext (by simp only [Fin.val_last]; omega)

theorem B_lsEdges_inj {lo lo' : Fin N → Fin (N + 1)} (h : IsLS N lo) (h' : IsLS N lo')
    (he : lsEdges N lo = lsEdges N lo') : lo = lo' := by
  funext d
  have hm : s(lo d, B_hi lo d) ∈ lsEdges N lo' := by
    rw [← he, B_mem_lsEdges]; exact ⟨d, rfl⟩
  obtain ⟨d', hd'⟩ := B_mem_lsEdges.mp hm
  have := congrArg elen hd'
  rw [B_elen_edge h, B_elen_edge h'] at this
  have hdd : d' = d := Fin.ext (by omega)
  subst hdd
  rcases Sym2.eq_iff.mp hd' with ⟨h1, _⟩ | ⟨h1, h2⟩
  · exact h1.symm
  · exfalso
    have a1 := congrArg Fin.val h1; have a2 := congrArg Fin.val h2
    rw [B_hi_val h] at a1; rw [B_hi_val h'] at a2
    omega

/-- `lsGraph` (built with `fromRel`) is the graph `fromEdgeSet` of `lsEdges`. -/
theorem B_lsGraph_eq {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    lsGraph N lo = SimpleGraph.fromEdgeSet (lsEdges N lo : Set (Sym2 (Fin (N + 1)))) := by
  ext a b
  simp only [lsGraph, SimpleGraph.fromRel_adj, SimpleGraph.fromEdgeSet_adj, Finset.mem_coe,
    B_mem_lsEdges]
  constructor
  · rintro ⟨hne, ⟨d, h1, h2⟩ | ⟨d, h1, h2⟩⟩
    · refine ⟨⟨d, ?_⟩, hne⟩
      have e1 : lo d = a := Fin.ext h1.symm
      have e2 : B_hi lo d = b := Fin.ext (by rw [B_hi_val h]; omega)
      rw [e1, e2]
    · refine ⟨⟨d, ?_⟩, hne⟩
      have e1 : lo d = b := Fin.ext h1.symm
      have e2 : B_hi lo d = a := Fin.ext (by rw [B_hi_val h]; omega)
      rw [e1, e2, Sym2.eq_swap]
  · rintro ⟨⟨d, hd⟩, hne⟩
    refine ⟨hne, ?_⟩
    rcases Sym2.eq_iff.mp hd with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · left; refine ⟨d, (congrArg Fin.val h1).symm, ?_⟩
      rw [← h2, B_hi_val h]
    · right; refine ⟨d, (congrArg Fin.val h1).symm, ?_⟩
      rw [← h2, B_hi_val h]

end PerM


==> anc/lean/PerM/B_GT.lean <==
/-
PerM/B_GT.lean — graceful trees and rainbow spanning trees as edge sets (helpers for
`GTCount.lean`).
-/
import PerM.B_Tree

open Finset

namespace PerM

variable {N : ℕ}

theorem B_mem_GT {T : Finset (Sym2 (Fin (N + 1)))} :
    T ∈ GT N ↔ ∃ lo, (IsLS N lo ∧ (lsGraph N lo).IsTree) ∧ lsEdges N lo = T := by
  unfold GT
  simp only [mem_image, mem_filter, mem_univ, true_and]

theorem B_mem_RST {Y : Finset (Sym2 (Fin (N + 1)))} :
    Y ∈ RST N ↔ ∃ lo, IsLS N lo ∧ (lsGraph N lo).IsTree ∧ (lsEdges N lo).erase (ground N) = Y := by
  unfold RST
  simp only [mem_image, B_mem_GT]
  constructor
  · rintro ⟨T, ⟨lo, ⟨h1, h2⟩, rfl⟩, rfl⟩; exact ⟨lo, h1, h2, rfl⟩
  · rintro ⟨lo, h1, h2, rfl⟩; exact ⟨_, ⟨lo, ⟨h1, h2⟩, rfl⟩, rfl⟩

theorem B_card_RST (hN : 1 ≤ N) : (RST N).card = graceful N := by
  classical
  have h1 : (RST N).card = (GT N).card := by
    unfold RST
    apply card_image_of_injOn
    intro T hT T' hT' hTT
    obtain ⟨lo, ⟨hl, _⟩, rfl⟩ := B_mem_GT.mp hT
    obtain ⟨lo', ⟨hl', _⟩, rfl⟩ := B_mem_GT.mp hT'
    rw [← insert_erase (B_ground_mem_lsEdges hl hN), ← insert_erase (B_ground_mem_lsEdges hl' hN)]
    exact congrArg (insert (ground N)) hTT
  have h2 : (GT N).card = (univ.filter fun lo => IsLS N lo ∧ (lsGraph N lo).IsTree).card := by
    unfold GT
    apply card_image_of_injOn
    intro lo hlo lo' hlo' h
    simp only [coe_filter, mem_univ, true_and, Set.mem_setOf_eq] at hlo hlo'
    exact B_lsEdges_inj hlo.1 hlo'.1 h
  rw [h1, h2, graceful, Nat.card_eq_fintype_card, Fintype.card_subtype]

theorem B_RST_subset_Eall {Y : Finset (Sym2 (Fin (N + 1)))} (hY : Y ∈ RST N) : Y ⊆ Eall N := by
  obtain ⟨lo, hl, _, rfl⟩ := B_mem_RST.mp hY
  intro e he
  rw [mem_erase] at he
  simp only [Eall, mem_filter, mem_univ, true_and]
  exact ⟨B_lsEdges_notDiag hl e he.2, he.1⟩

theorem B_mem_RST_imp (hN : 1 ≤ N) {Y : Finset (Sym2 (Fin (N + 1)))} (hY : Y ∈ RST N) :
    Y ⊆ Eall N ∧ Y.card = N - 1 ∧ Set.InjOn elen (Y : Set (Sym2 (Fin (N + 1)))) ∧
      Acyc (insert (ground N) Y) := by
  have hsub := B_RST_subset_Eall hY
  obtain ⟨lo, hl, ht, rfl⟩ := B_mem_RST.mp hY
  have hg := B_ground_mem_lsEdges hl hN
  refine ⟨hsub, ?_, ?_, ?_⟩
  · rw [card_erase_of_mem hg, B_card_lsEdges hl]
  · refine (B_elen_injOn_lsEdges hl).mono ?_
    intro e he
    simp only [coe_erase, Set.mem_diff, mem_coe] at he
    exact he.1
  · rw [insert_erase hg]; exact (B_isTree_iff_acyc hl).mp ht

/-- The smaller endpoint of an edge. -/
def B_emin : Sym2 (Fin (N + 1)) → Fin (N + 1) :=
  Sym2.lift ⟨fun a b => min a b, fun a b => min_comm a b⟩

theorem B_emin_spec (e : Sym2 (Fin (N + 1))) :
    (B_emin e : ℕ) + elen e ≤ N ∧
      ∀ x : Fin (N + 1), (x : ℕ) = B_emin e + elen e → e = s(B_emin e, x) := by
  induction e using Sym2.ind with
  | _ u w =>
    have hm : B_emin s(u, w) = min u w := rfl
    rw [hm, B_elen_mk, B_dist_eq]
    have hu := u.isLt; have hw := w.isLt
    rcases le_total u w with h | h
    · rw [min_eq_left h]
      have h' : (u : ℕ) ≤ w := h
      refine ⟨by omega, fun x hx => ?_⟩
      have : x = w := Fin.ext (by omega)
      rw [this]
    · rw [min_eq_right h]
      have h' : (w : ℕ) ≤ u := h
      refine ⟨by omega, fun x hx => ?_⟩
      have : x = u := Fin.ext (by omega)
      rw [this, Sym2.eq_swap]

theorem B_mem_RST_of (hN : 1 ≤ N) {Y : Finset (Sym2 (Fin (N + 1)))} (hsub : Y ⊆ Eall N)
    (hcard : Y.card = N - 1) (hinj : Set.InjOn elen (Y : Set (Sym2 (Fin (N + 1)))))
    (hacyc : Acyc (insert (ground N) Y)) : Y ∈ RST N := by
  have hgY : ground N ∉ Y := by
    intro h
    have := hsub h
    simp only [Eall, mem_filter, mem_univ, true_and] at this
    exact this.2 rfl
  set T := insert (ground N) Y with hT
  have hTcard : T.card = N := by rw [card_insert_of_notMem hgY, hcard]; omega
  have hTinj : Set.InjOn elen (T : Set (Sym2 (Fin (N + 1)))) := by
    intro e he e' he' hee
    simp only [hT, coe_insert, Set.mem_insert_iff, mem_coe] at he he'
    rcases he with rfl | he <;> rcases he' with rfl | he'
    · rfl
    · exfalso; have := B_elen_lt_of_Eall (hsub he'); rw [B_elen_ground] at hee; omega
    · exfalso; have := B_elen_lt_of_Eall (hsub he); rw [B_elen_ground] at hee; omega
    · exact hinj he he' hee
  have hTlen : ∀ e ∈ T, 1 ≤ elen e := by
    intro e he
    rw [hT, mem_insert] at he
    rcases he with rfl | he
    · rw [B_elen_ground]; exact hN
    · exact (B_elen_lt_of_Eall (hsub he)).1
  have himg : T.image elen = Icc 1 N := by
    apply eq_of_subset_of_card_le
    · intro x hx
      obtain ⟨e, he, rfl⟩ := mem_image.mp hx
      rw [mem_Icc]; exact ⟨hTlen e he, B_elen_le e⟩
    · rw [card_image_of_injOn hTinj, hTcard, Nat.card_Icc]; omega
  have hex : ∀ d : Fin N, ∃ e ∈ T, elen e = d + 1 := fun d => by
    have : (d : ℕ) + 1 ∈ T.image elen := by rw [himg, mem_Icc]; omega
    simpa using this
  choose E hET hEl using hex
  set lo : Fin N → Fin (N + 1) := fun d => B_emin (E d) with hlo
  have hl : IsLS N lo := fun d => by
    have := (B_emin_spec (E d)).1; rw [hEl d] at this; simp only [hlo]; omega
  have hsubT : lsEdges N lo ⊆ T := by
    intro e he
    obtain ⟨d, rfl⟩ := B_mem_lsEdges.mp he
    have := (B_emin_spec (E d)).2 (B_hi lo d) (by rw [B_hi_val hl, hEl d]; simp only [hlo]; omega)
    rw [← this]; exact hET d
  have heq : lsEdges N lo = T :=
    eq_of_subset_of_card_le hsubT (by rw [hTcard, B_card_lsEdges hl])
  refine B_mem_RST.mpr ⟨lo, hl, (B_isTree_iff_acyc hl).mpr (by rw [heq]; exact hacyc), ?_⟩
  rw [heq, hT, erase_insert hgY]

theorem B_one_le_graceful (N : ℕ) : 1 ≤ graceful N := by
  set lo : Fin N → Fin (N + 1) := fun _ => 0 with hlo
  have hl : IsLS N lo := fun d => by simp only [hlo, Fin.val_zero]; omega
  have ht : (lsGraph N lo).IsTree := by
    rw [B_isTree_iff_connected hl, SimpleGraph.connected_iff_exists_forall_reachable]
    refine ⟨0, fun w => ?_⟩
    by_cases hw : w = 0
    · rw [hw]
    · apply SimpleGraph.Adj.reachable
      have hw' : (w : ℕ) ≠ 0 := fun h => hw (Fin.ext (by rw [h, Fin.val_zero]))
      rw [lsGraph, SimpleGraph.fromRel_adj]
      refine ⟨Ne.symm hw, Or.inl ⟨⟨(w : ℕ) - 1, by have := w.isLt; omega⟩, ?_, ?_⟩⟩
      · simp only [hlo]
      · simp only [hlo, Fin.val_zero]; omega
  rw [graceful]
  haveI : Nonempty {lo : Fin N → Fin (N + 1) // IsLS N lo ∧ (lsGraph N lo).IsTree} :=
    ⟨⟨lo, hl, ht⟩⟩
  exact Nat.card_pos

end PerM


==> anc/lean/PerM/B_Orient.lean <==
/-
PerM/B_Orient.lean — orienting a graceful tree towards the ground gives a rainbow map
(Lemma 2.1, one direction; helper for `GTCount.lean`).

Every interior vertex `v` gets as target a neighbour `p v` strictly closer to `0` in the tree.
Distinct interior vertices give distinct edges `{v, p v}` (two of them could only coincide as
`p v = w`, `p w = v`, which contradicts the strict decrease of the distance), so these `N-1`
edges are exactly the edges of the tree other than `{0,N}`; their lengths form a permutation
of `1,…,N-1`.
-/
import PerM.B_GT

open Finset

namespace PerM

theorem B_exists_parent {V : Type*} {G : SimpleGraph V} (hG : G.Connected) (r v : V)
    (hv : v ≠ r) : ∃ w, G.Adj v w ∧ G.dist w r < G.dist v r := by
  obtain ⟨p, hp⟩ := hG.exists_walk_length_eq_dist v r
  cases p with
  | nil => exact absurd rfl hv
  | cons h q =>
    refine ⟨_, h, ?_⟩
    have := SimpleGraph.dist_le q
    rw [SimpleGraph.Walk.length_cons] at hp
    omega

variable {N : ℕ}

theorem B_exists_RM (hN : 2 ≤ N) {Y : Finset (Sym2 (Fin (N + 1)))} (hY : Y ∈ RST N) :
    ∃ f : RM N, Xset f = Y := by
  obtain ⟨hsub, hcard, hinj, -⟩ := B_mem_RST_imp (by omega) hY
  obtain ⟨lo, hl, ht, hYeq⟩ := B_mem_RST.mp hY
  have hG : (lsGraph N lo).Connected := ht.connected
  have hpar : ∀ a : Fin (N - 1), ∃ w, (lsGraph N lo).Adj (vtx a) w ∧
      (lsGraph N lo).dist w 0 < (lsGraph N lo).dist (vtx a) 0 := fun a =>
    B_exists_parent hG 0 (vtx a) (by
      intro h; have := congrArg Fin.val h; simp [vtx] at this)
  choose p hpadj hpdist using hpar
  have hvtx : ∀ a : Fin (N - 1), ((vtx a : Fin (N + 1)) : ℕ) = a + 1 := fun a => rfl
  -- the edge of row `a`
  set e : Fin (N - 1) → Sym2 (Fin (N + 1)) := fun a => s(vtx a, p a) with he
  have heY : ∀ a, e a ∈ Y := by
    intro a
    rw [← hYeq, mem_erase]
    have hadj := hpadj a
    rw [B_lsGraph_eq hl, SimpleGraph.fromEdgeSet_adj] at hadj
    refine ⟨?_, hadj.1⟩
    intro hg
    unfold ground at hg
    have ha := a.isLt
    rcases Sym2.eq_iff.mp hg with ⟨h1, _⟩ | ⟨h1, _⟩
    · have := congrArg Fin.val h1; rw [hvtx, Fin.val_zero] at this; omega
    · have := congrArg Fin.val h1; rw [hvtx, Fin.val_last] at this; omega
  have he_inj : Function.Injective e := by
    intro a b hab
    rcases Sym2.eq_iff.mp hab with ⟨h1, _⟩ | ⟨h1, h2⟩
    · have := congrArg Fin.val h1; rw [hvtx, hvtx] at this; exact Fin.ext (by omega)
    · exfalso
      have d1 := hpdist a; have d2 := hpdist b
      rw [h1, h2] at d1
      omega
  -- lengths
  have hL : ∀ a, 1 ≤ elen (e a) ∧ elen (e a) < N := fun a => B_elen_lt_of_Eall (hsub (heY a))
  have hLval : ∀ a, elen (e a) = Nat.dist (a + 1) (p a) := fun a => by
    rw [he, B_elen_mk, hvtx]
  set len : Fin (N - 1) → Fin (N - 1) := fun a => ⟨elen (e a) - 1, by have := hL a; omega⟩
    with hlen
  have hlen_inj : Function.Injective len := by
    intro a b hab
    have h := congrArg Fin.val hab
    simp only [hlen] at h
    have := hL a; have := hL b
    exact he_inj (hinj (heY a) (heY b) (by omega))
  set σ : Equiv.Perm (Fin (N - 1)) :=
    Equiv.ofBijective len (Finite.injective_iff_bijective.mp hlen_inj) with hσ
  set dir : Fin (N - 1) → Bool := fun a => decide ((vtx a : ℕ) < p a) with hdir
  have hvalid : ∀ a : Fin (N - 1), valid N a (σ a) (dir a) := by
    intro a
    have h1 := hL a; have h2 := hLval a
    have hp := (p a).isLt
    have hσa : ((σ a : Fin (N - 1)) : ℕ) = elen (e a) - 1 := rfl
    rw [B_dist_eq] at h2
    unfold valid
    rw [hσa]
    by_cases hd : (vtx a : ℕ) < p a
    · have : dir a = true := by simp only [hdir]; exact decide_eq_true hd
      rw [this, if_pos rfl]; rw [hvtx] at hd; omega
    · have : dir a = false := by simp only [hdir]; exact decide_eq_false hd
      rw [this, if_neg (by simp)]; rw [hvtx] at hd; omega
  let f : RM N := ⟨(σ, dir), hvalid⟩
  have htarget : ∀ a, target f a = p a := by
    intro a
    have h1 := hL a; have h2 := hLval a
    have hσa : ((f.1.1 a : Fin (N - 1)) : ℕ) = elen (e a) - 1 := rfl
    have hda : f.1.2 a = decide ((vtx a : ℕ) < p a) := rfl
    rw [B_dist_eq] at h2
    unfold target
    split_ifs with hd
    · rw [hda] at hd
      have hd' := of_decide_eq_true hd
      rw [hvtx] at hd'
      exact Fin.ext (by simp only; rw [hσa]; omega)
    · rw [hda] at hd
      have hd' : ¬ ((vtx a : ℕ) < p a) := fun h => hd (decide_eq_true h)
      rw [hvtx] at hd'
      exact Fin.ext (by simp only; rw [hσa]; omega)
  refine ⟨f, ?_⟩
  have hX : Xset f = univ.image e := by
    unfold Xset
    simp only [htarget, he]
  rw [hX]
  apply eq_of_subset_of_card_le
  · intro x hx
    obtain ⟨a, -, rfl⟩ := mem_image.mp hx
    exact heY a
  · rw [hcard, card_image_of_injective _ he_inj, card_univ, Fintype.card_fin]

theorem B_graceful_le_card_RM (hN : 2 ≤ N) : graceful N ≤ Fintype.card (RM N) := by
  classical
  rw [← B_card_RST (by omega)]
  calc (RST N).card ≤ (univ.image (Xset (N := N))).card := by
        apply card_le_card
        intro Y hY
        obtain ⟨f, hf⟩ := B_exists_RM hN hY
        exact mem_image.mpr ⟨f, mem_univ _, hf⟩
    _ ≤ (univ : Finset (RM N)).card := card_image_le
    _ = Fintype.card (RM N) := card_univ

end PerM


==> anc/lean/PerM/B_Tree.lean <==
/-
PerM/B_Tree.lean — trees among length systems (helpers for `GTCount.lean`).
-/
import PerM.B_Edges

open Finset

namespace PerM

theorem B_card_edgeSet_fromEdgeSet {V : Type*} (S : Finset (Sym2 V)) (hS : ∀ e ∈ S, ¬ e.IsDiag) :
    Nat.card (SimpleGraph.fromEdgeSet (S : Set (Sym2 V))).edgeSet = S.card := by
  rw [SimpleGraph.edgeSet_fromEdgeSet]
  have : (S : Set (Sym2 V)) \ Sym2.diagSet = S := by
    ext e
    simp only [Set.mem_diff, Finset.mem_coe, Sym2.mem_diagSet, and_iff_left_iff_imp]
    exact hS e
  rw [this, Nat.card_coe_set_eq, Set.ncard_coe_finset]

/-- An acyclic graph with `|V| - 1` edges is a tree. -/
theorem B_isTree_of_acyclic_card {V : Type*} [Finite V] [Nonempty V] (G : SimpleGraph V)
    (hG : G.IsAcyclic) (hc : Nat.card G.edgeSet + 1 = Nat.card V) : G.IsTree := by
  obtain ⟨H, hGH, hH⟩ := SimpleGraph.exists_maximal_isAcyclic_of_le_isAcyclic (G := ⊤) le_top hG
  have hmax : Maximal SimpleGraph.IsAcyclic H := by
    refine ⟨hH.1.2, fun K hK hHK => hH.2 ⟨le_top, hK⟩ hHK⟩
  have hT : H.IsTree := SimpleGraph.maximal_isAcyclic_iff_isTree.mp hmax
  have hc' := (SimpleGraph.isTree_iff_connected_and_card.mp hT).2
  have hE : G.edgeSet = H.edgeSet := by
    apply Set.eq_of_subset_of_ncard_le (SimpleGraph.edgeSet_mono hGH)
    · rw [← Nat.card_coe_set_eq, ← Nat.card_coe_set_eq]; omega
  have : G = H := SimpleGraph.edgeSet_inj.mp hE
  rw [this]; exact hT

variable {N : ℕ}

theorem B_card_edgeSet_lsGraph {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    Nat.card (lsGraph N lo).edgeSet = N := by
  rw [B_lsGraph_eq h, B_card_edgeSet_fromEdgeSet _ (B_lsEdges_notDiag h), B_card_lsEdges h]

theorem B_isTree_iff_acyc {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    (lsGraph N lo).IsTree ↔ Acyc (lsEdges N lo) := by
  constructor
  · intro hT; rw [B_lsGraph_eq h] at hT; exact hT.isAcyclic
  · intro hA
    apply B_isTree_of_acyclic_card
    · rw [B_lsGraph_eq h]; exact hA
    · rw [B_card_edgeSet_lsGraph h, Nat.card_eq_fintype_card, Fintype.card_fin]

theorem B_isTree_iff_connected {lo : Fin N → Fin (N + 1)} (h : IsLS N lo) :
    (lsGraph N lo).IsTree ↔ (lsGraph N lo).Connected := by
  rw [SimpleGraph.isTree_iff_connected_and_card, B_card_edgeSet_lsGraph h, Nat.card_eq_fintype_card,
    Fintype.card_fin]
  simp

end PerM


==> anc/lean/PerM/C_Basic.lean <==
/-
PerM/C_Basic.lean — basic facts about `next`, `target`, `Xset` of a rainbow map.

* `row v h` : the row of an interior vertex, with `vtx (row v h) = v`;
* `next_of_interior`, `next_of_not_interior`, `next_vtx` : unfolding `next`;
* `dist_next` : the arc of an interior vertex `v` has length `len (row v) + 1`;
* `next_ne_self`, `next_next_ne` : no fixed interior points, no 2-cycles;
* `mem_Xset` : `e ∈ Xset f ↔ ∃ v interior, s(v, next f v) = e`;
* `RM_ext_next` : a rainbow map is determined by its successor map `next`;
* `card_interior` : there are `N - 1` interior vertices.
-/
import PerM.EdgeDefs

open Finset

namespace PerM

variable {N : ℕ}

theorem vtx_val (a : Fin (N - 1)) : ((vtx a : Fin (N + 1)) : ℕ) = (a : ℕ) + 1 := rfl

theorem vtx_injective : Function.Injective (vtx : Fin (N - 1) → Fin (N + 1)) := by
  intro a b h
  have := congrArg Fin.val h
  simp only [vtx_val] at this
  exact Fin.ext (by omega)

theorem isInterior_vtx (a : Fin (N - 1)) : IsInterior N (vtx a) := by
  have := a.isLt
  unfold IsInterior
  rw [vtx_val]
  omega

/-- The row of an interior vertex. -/
def row (v : Fin (N + 1)) (h : IsInterior N v) : Fin (N - 1) :=
  ⟨(v : ℕ) - 1, by unfold IsInterior at h; omega⟩

theorem row_val (v : Fin (N + 1)) (h : IsInterior N v) : ((row v h : Fin (N - 1)) : ℕ) = v - 1 := rfl

theorem vtx_row (v : Fin (N + 1)) (h : IsInterior N v) : vtx (row v h) = v := by
  unfold IsInterior at h
  ext
  rw [vtx_val, row_val]
  omega

theorem target_val (f : RM N) (a : Fin (N - 1)) :
    ((target f a : Fin (N + 1)) : ℕ) =
      if f.1.2 a = true then (a : ℕ) + 1 + ((f.1.1 a : ℕ) + 1) else (a : ℕ) - (f.1.1 a : ℕ) := by
  unfold target
  split_ifs <;> rfl

theorem dist_target (f : RM N) (a : Fin (N - 1)) :
    Nat.dist (vtx a : Fin (N + 1)) (target f a) = (f.1.1 a : ℕ) + 1 := by
  have hv := f.2 a
  rw [vtx_val, target_val]
  unfold Nat.dist
  rcases Bool.eq_false_or_eq_true (f.1.2 a) with h | h
  · simp only [h, if_true]; omega
  · simp only [h, valid, Bool.false_eq_true, if_false] at hv ⊢; omega

theorem next_of_interior (f : RM N) {v : Fin (N + 1)} (h : IsInterior N v) :
    next f v = target f (row v h) := by
  unfold next
  rw [dif_pos h]
  rfl

theorem next_of_not_interior (f : RM N) {v : Fin (N + 1)} (h : ¬ IsInterior N v) :
    next f v = v := by
  unfold next
  rw [dif_neg h]

theorem next_vtx (f : RM N) (a : Fin (N - 1)) : next f (vtx a) = target f a := by
  rw [next_of_interior f (isInterior_vtx a)]
  congr 1

theorem dist_next (f : RM N) {v : Fin (N + 1)} (h : IsInterior N v) :
    Nat.dist (v : ℕ) (next f v) = (f.1.1 (row v h) : ℕ) + 1 := by
  have := dist_target f (row v h)
  rw [vtx_row] at this
  rw [next_of_interior f h]
  exact this

theorem next_ne_self (f : RM N) {v : Fin (N + 1)} (h : IsInterior N v) : next f v ≠ v := by
  intro he
  have := dist_next f h
  rw [he] at this
  simp at this

/-- A rainbow map has no 2-cycles: two interior vertices cannot use the same length. -/
theorem next_next_ne (f : RM N) {v : Fin (N + 1)} (hv : IsInterior N v)
    (hw : IsInterior N (next f v)) : next f (next f v) ≠ v := by
  intro he
  have h1 := dist_next f hv
  have h2 := dist_next f hw
  rw [he, Nat.dist_comm] at h2
  have hrow : row v hv = row (next f v) hw := by
    apply f.1.1.injective
    exact Fin.ext (by omega)
  have : v = next f v := calc
    v = vtx (row v hv) := (vtx_row v hv).symm
    _ = vtx (row (next f v) hw) := by rw [hrow]
    _ = next f v := vtx_row _ hw
  exact next_ne_self f hv this.symm

theorem mem_Xset {f : RM N} {e : Sym2 (Fin (N + 1))} :
    e ∈ Xset f ↔ ∃ v, IsInterior N v ∧ s(v, next f v) = e := by
  unfold Xset
  rw [mem_image]
  constructor
  · rintro ⟨a, -, rfl⟩
    exact ⟨vtx a, isInterior_vtx a, by rw [next_vtx]⟩
  · rintro ⟨v, hv, rfl⟩
    refine ⟨row v hv, mem_univ _, ?_⟩
    rw [next_of_interior f hv, vtx_row]

theorem mk_mem_Xset (f : RM N) {v : Fin (N + 1)} (hv : IsInterior N v) :
    s(v, next f v) ∈ Xset f :=
  mem_Xset.2 ⟨v, hv, rfl⟩

/-- A rainbow map is determined by its successor map. -/
theorem RM_ext_next {f g : RM N} (h : ∀ v, next f v = next g v) : f = g := by
  have key : ∀ a, f.1.2 a = g.1.2 a ∧ f.1.1 a = g.1.1 a := by
    intro a
    have e := congrArg Fin.val (h (vtx a))
    rw [next_vtx, next_vtx, target_val, target_val] at e
    have hf := f.2 a
    have hg := g.2 a
    rcases Bool.eq_false_or_eq_true (f.1.2 a) with h1 | h1 <;>
    rcases Bool.eq_false_or_eq_true (g.1.2 a) with h2 | h2 <;>
    simp only [h1, h2, valid, Bool.false_eq_true, if_true, if_false] at e hf hg ⊢
    · exact ⟨trivial, Fin.ext (by omega)⟩
    · exfalso; omega
    · exfalso; omega
    · exact ⟨trivial, Fin.ext (by omega)⟩
  obtain ⟨⟨lf, df⟩, hf⟩ := f
  obtain ⟨⟨lg, dg⟩, hg⟩ := g
  apply Subtype.ext
  refine Prod.ext ?_ ?_
  · exact Equiv.ext fun a => (key a).2
  · exact funext fun a => (key a).1

theorem filter_interior_eq_image : (univ.filter (IsInterior N)) = univ.image (vtx (N := N)) := by
  ext v
  simp only [mem_filter, mem_univ, true_and, mem_image]
  constructor
  · intro h; exact ⟨row v h, vtx_row v h⟩
  · rintro ⟨a, rfl⟩; exact isInterior_vtx a

theorem card_interior : (univ.filter (IsInterior N)).card = N - 1 := by
  rw [filter_interior_eq_image, card_image_of_injective _ vtx_injective, card_univ, Fintype.card_fin]

theorem IsInterior.ne_zero {v : Fin (N + 1)} (h : IsInterior N v) : v ≠ 0 := by
  intro he; unfold IsInterior at h; rw [he] at h; simp at h

theorem IsInterior.ne_last {v : Fin (N + 1)} (h : IsInterior N v) : v ≠ Fin.last N := by
  intro he; unfold IsInterior at h; rw [he] at h; simp at h; omega

end PerM


==> anc/lean/PerM/C_Break.lean <==
/-
PerM/C_Break.lean — proof of `cycle_break`.

From each cycle of `f` delete the out-edge of its least vertex (`IsBrk`). The remaining edges,
together with the edge `{0,N}` (viewed as the out-edge of `0`, pointing to `N`), form a functional
graph in which the height "2 + number of steps to reach the ground or a deleted point" (with
`N ↦ 0`, `0 ↦ 1`) drops strictly along out-edges, hence a forest (`acyc_of_height`).
-/
import PerM.C_Cycles
import PerM.C_Forest

open Finset Function

namespace PerM

variable {N : ℕ} (f : RM N)

/-- `v` is the least vertex of its cycle; its out-edge is the one deleted from the cycle. -/
def IsBrk (v : Fin (N + 1)) : Prop :=
  IsInterior N v ∧ 0 < minimalPeriod (next f) v ∧ ∀ w ∈ orbitSet f v, v ≤ w

theorem exists_brk_of_mem_cycles {C : Finset (Fin (N + 1))} (hC : C ∈ cycles f) :
    ∃ m, IsBrk f m ∧ orbitSet f m = C := by
  have hne : C.Nonempty := by
    obtain ⟨u, -, hp, rfl⟩ := (mem_cycles_iff f).1 hC
    exact ⟨u, mem_orbitSet_self f hp⟩
  obtain ⟨hi, hp, ho⟩ := mem_of_mem_cycles f hC (C.min'_mem hne)
  refine ⟨C.min' hne, ⟨hi, hp, ?_⟩, ho⟩
  intro w hw
  rw [ho] at hw
  exact C.min'_le w hw

/-- Following arcs from any vertex reaches the ground or a deleted point. -/
theorem exists_root (v : Fin (N + 1)) :
    ∃ n, ¬ IsInterior N ((next f)^[n] v) ∨ IsBrk f ((next f)^[n] v) := by
  obtain ⟨n, hp⟩ := exists_periodic_iterate f v
  by_cases hi : IsInterior N ((next f)^[n] v)
  · obtain ⟨m, hm, ho⟩ := exists_brk_of_mem_cycles f (orbitSet_mem_cycles f hi hp)
    have : m ∈ orbitSet f ((next f)^[n] v) := ho ▸ mem_orbitSet_self f hm.2.1
    obtain ⟨k, hk⟩ := (mem_orbitSet_iff f hp).1 this
    exact ⟨k + n, Or.inr (by rw [iterate_add_apply, hk]; exact hm)⟩
  · exact ⟨n, Or.inl hi⟩

theorem cycle_break_aux (N : ℕ) (hN : 3 ≤ N) (f : RM N) :
    ∃ F ⊆ Xset f, F.card + ncyc f = N - 1 ∧ Acyc (insert (ground N) F) := by
  classical
  set I : Finset (Fin (N + 1)) := univ.filter (IsInterior N) with hI
  set S : Finset (Fin (N + 1)) := I.filter (fun v => ¬ IsBrk f v) with hS
  set B : Finset (Fin (N + 1)) := I.filter (IsBrk f) with hB
  have hSI : ∀ v ∈ S, IsInterior N v ∧ ¬ IsBrk f v := fun v hv =>
    ⟨(mem_filter.1 (mem_filter.1 hv).1).2, (mem_filter.1 hv).2⟩
  refine ⟨S.image (fun v => s(v, next f v)), ?_, ?_, ?_⟩
  · intro e he
    obtain ⟨v, hv, rfl⟩ := mem_image.1 he
    exact mk_mem_Xset f (hSI v hv).1
  · have h1 : (S.image fun v => s(v, next f v)).card = S.card := by
      apply card_image_of_injOn
      intro u hu v hv huv
      have hu' := (hSI u hu).1
      have hv' := (hSI v hv).1
      rcases Sym2.eq_iff.1 huv with ⟨h, -⟩ | ⟨h1, h2⟩
      · exact h
      · exfalso
        apply next_next_ne f hv' (h1 ▸ hu')
        rw [← h1]
        exact h2
    have h2 : B.card = ncyc f := by
      unfold ncyc
      apply card_bij (fun v _ => orbitSet f v)
      · intro v hv
        obtain ⟨hi, hp, -⟩ := (mem_filter.1 hv).2
        exact orbitSet_mem_cycles f hi hp
      · intro v₁ hv₁ v₂ hv₂ he
        have b₁ := (mem_filter.1 hv₁).2
        have b₂ := (mem_filter.1 hv₂).2
        apply le_antisymm
        · apply b₁.2.2
          rw [he]
          exact mem_orbitSet_self f b₂.2.1
        · apply b₂.2.2
          rw [← he]
          exact mem_orbitSet_self f b₁.2.1
      · intro C hC
        obtain ⟨m, hm, rfl⟩ := exists_brk_of_mem_cycles f hC
        exact ⟨m, mem_filter.2 ⟨mem_filter.2 ⟨mem_univ _, hm.1⟩, hm⟩, rfl⟩
    have h3 : B.card + S.card = I.card := card_filter_add_card_filter_not _
    have h4 : I.card = N - 1 := card_interior
    rw [h1, ← h2]
    omega
  · have hdec := exists_root f
    let σ : Fin (N + 1) → Fin (N + 1) := fun v => if v = 0 then Fin.last N else next f v
    let ht : Fin (N + 1) → ℕ := fun v =>
      if v = Fin.last N then 0 else if v = 0 then 1 else 2 + Nat.find (hdec v)
    have h0 : (0 : Fin (N + 1)) ≠ Fin.last N := by
      intro he
      have := congrArg Fin.val he
      simp at this
      omega
    have heq : insert (ground N) (S.image fun v => s(v, next f v)) =
        (insert 0 S).image fun v => s(v, σ v) := by
      rw [image_insert]
      congr 1
      apply image_congr
      intro v hv
      have : v ≠ 0 := (hSI v hv).1.ne_zero
      simp [σ, this]
    rw [heq]
    apply acyc_of_height σ (insert 0 S) ht
    intro v hv
    rcases mem_insert.1 hv with rfl | hv
    · simp [σ, ht, h0]
    · obtain ⟨hi, hb⟩ := hSI v hv
      have hσ : σ v = next f v := if_neg hi.ne_zero
      have hhv : ht v = 2 + Nat.find (hdec v) := by simp [ht, hi.ne_zero, hi.ne_last]
      have hle : ∀ w, ht w ≤ 2 + Nat.find (hdec w) := by
        intro w
        simp only [ht]
        split_ifs <;> omega
      have hpos : Nat.find (hdec v) ≠ 0 := by
        intro h0'
        have := Nat.find_spec (hdec v)
        rw [h0', iterate_zero, id] at this
        rcases this with h1 | h1
        · exact h1 hi
        · exact hb h1
      obtain ⟨m, hm⟩ : ∃ m, Nat.find (hdec v) = m + 1 := ⟨Nat.find (hdec v) - 1, by omega⟩
      have hfind : Nat.find (hdec (next f v)) ≤ m := by
        apply Nat.find_min'
        have := Nat.find_spec (hdec v)
        rwa [hm, iterate_succ_apply] at this
      rw [hσ, hhv]
      have := hle (next f v)
      omega

end PerM


==> anc/lean/PerM/C_Cycles.lean <==
/-
PerM/C_Cycles.lean — basic facts about the cycles of a rainbow map.

* the ground is fixed by `next` (`next_zero`, `next_last`, `next_iterate_of_not_interior`);
* `mem_orbitSet_iff` : for a periodic `u`, `orbitSet f u` is the forward orbit of `u`;
* `card_orbitSet` : `(orbitSet f u).card = minimalPeriod (next f) u`;
* `orbitSet_eq_of_mem` : any point of a cycle generates the same cycle;
* `mem_cycles_iff`, `mem_of_mem_cycles` : points of cycles are interior and periodic;
* `cycles_disjoint` : distinct cycles are disjoint;
* `exists_periodic_iterate` : every forward orbit enters a periodic point;
* `next_iterate_pred` : a periodic point is the successor of its predecessor on the cycle.
-/
import PerM.C_Basic

open Finset Function

namespace PerM

variable {N : ℕ} (f : RM N)

theorem not_isInterior_zero : ¬ IsInterior N (0 : Fin (N + 1)) := by
  unfold IsInterior; simp

theorem not_isInterior_last : ¬ IsInterior N (Fin.last N) := by
  unfold IsInterior; simp; omega

theorem next_iterate_of_not_interior {v : Fin (N + 1)} (h : ¬ IsInterior N v) (n : ℕ) :
    (next f)^[n] v = v :=
  iterate_fixed (next_of_not_interior f h) n

theorem next_zero : next f 0 = 0 := next_of_not_interior f not_isInterior_zero

theorem next_last : next f (Fin.last N) = Fin.last N := next_of_not_interior f not_isInterior_last

theorem mem_orbitSet_iff {u w : Fin (N + 1)} (hp : 0 < minimalPeriod (next f) u) :
    w ∈ orbitSet f u ↔ ∃ n, (next f)^[n] u = w := by
  unfold orbitSet
  simp only [mem_image, mem_range]
  constructor
  · rintro ⟨i, -, rfl⟩; exact ⟨i, rfl⟩
  · rintro ⟨n, rfl⟩
    exact ⟨n % minimalPeriod (next f) u, Nat.mod_lt _ hp, iterate_mod_minimalPeriod_eq⟩

theorem mem_orbitSet_self {u : Fin (N + 1)} (hp : 0 < minimalPeriod (next f) u) :
    u ∈ orbitSet f u :=
  (mem_orbitSet_iff f hp).2 ⟨0, rfl⟩

theorem orbitSet_eq_empty {u : Fin (N + 1)} (hp : minimalPeriod (next f) u = 0) :
    orbitSet f u = ∅ := by
  simp [orbitSet, hp]

theorem card_orbitSet (u : Fin (N + 1)) : (orbitSet f u).card = minimalPeriod (next f) u := by
  unfold orbitSet
  rw [card_image_of_injOn, card_range]
  intro i hi j hj hij
  exact iterate_injOn_Iio_minimalPeriod (by simpa using hi) (by simpa using hj) hij

theorem pos_of_mem_orbitSet {u w : Fin (N + 1)} (hw : w ∈ orbitSet f u) :
    0 < minimalPeriod (next f) u := by
  rcases Nat.eq_zero_or_pos (minimalPeriod (next f) u) with h | h
  · rw [orbitSet_eq_empty f h] at hw; simp at hw
  · exact h

theorem minimalPeriod_of_mem_orbitSet {u w : Fin (N + 1)} (hw : w ∈ orbitSet f u) :
    minimalPeriod (next f) w = minimalPeriod (next f) u := by
  have hp := pos_of_mem_orbitSet f hw
  obtain ⟨n, rfl⟩ := (mem_orbitSet_iff f hp).1 hw
  exact minimalPeriod_apply_iterate (minimalPeriod_pos_iff_mem_periodicPts.1 hp) n

theorem orbitSet_eq_of_mem {u w : Fin (N + 1)} (hw : w ∈ orbitSet f u) :
    orbitSet f w = orbitSet f u := by
  have hp := pos_of_mem_orbitSet f hw
  have hpw : 0 < minimalPeriod (next f) w := by rw [minimalPeriod_of_mem_orbitSet f hw]; exact hp
  obtain ⟨n, rfl⟩ := (mem_orbitSet_iff f hp).1 hw
  ext x
  rw [mem_orbitSet_iff f hpw, mem_orbitSet_iff f hp]
  constructor
  · rintro ⟨k, rfl⟩
    exact ⟨k + n, iterate_add_apply _ _ _ _⟩
  · rintro ⟨k, rfl⟩
    set p := minimalPeriod (next f) u
    have hle : n ≤ p * n := Nat.le_mul_of_pos_left n hp
    refine ⟨k + (p * n - n), ?_⟩
    rw [← iterate_add_apply, show k + (p * n - n) + n = k + p * n by omega, iterate_add_apply,
      ((isPeriodicPt_minimalPeriod (next f) u).mul_const n).eq]

theorem mem_cycles_iff {C : Finset (Fin (N + 1))} :
    C ∈ cycles f ↔ ∃ v, IsInterior N v ∧ 0 < minimalPeriod (next f) v ∧ orbitSet f v = C := by
  unfold cycles
  simp [and_assoc]

theorem orbitSet_mem_cycles {u : Fin (N + 1)} (hu : IsInterior N u)
    (hp : 0 < minimalPeriod (next f) u) : orbitSet f u ∈ cycles f :=
  (mem_cycles_iff f).2 ⟨u, hu, hp, rfl⟩

theorem isInterior_of_mem_orbitSet {u w : Fin (N + 1)} (hu : IsInterior N u)
    (hw : w ∈ orbitSet f u) : IsInterior N w := by
  by_contra h
  have hpw : 0 < minimalPeriod (next f) w := by
    rw [minimalPeriod_of_mem_orbitSet f hw]; exact pos_of_mem_orbitSet f hw
  have : u ∈ orbitSet f w := by
    rw [orbitSet_eq_of_mem f hw]; exact mem_orbitSet_self f (pos_of_mem_orbitSet f hw)
  obtain ⟨n, hn⟩ := (mem_orbitSet_iff f hpw).1 this
  rw [next_iterate_of_not_interior f h] at hn
  exact h (hn ▸ hu)

/-- Every point of a cycle is interior, periodic, and generates the cycle. -/
theorem mem_of_mem_cycles {C : Finset (Fin (N + 1))} (hC : C ∈ cycles f) {w : Fin (N + 1)}
    (hw : w ∈ C) :
    IsInterior N w ∧ 0 < minimalPeriod (next f) w ∧ orbitSet f w = C := by
  obtain ⟨u, hu, hp, rfl⟩ := (mem_cycles_iff f).1 hC
  exact ⟨isInterior_of_mem_orbitSet f hu hw,
    (minimalPeriod_of_mem_orbitSet f hw).symm ▸ hp, orbitSet_eq_of_mem f hw⟩

/-- Distinct cycles are disjoint. -/
theorem cycles_disjoint {C₁ C₂ : Finset (Fin (N + 1))} (h₁ : C₁ ∈ cycles f) (h₂ : C₂ ∈ cycles f)
    (hne : C₁ ≠ C₂) : Disjoint C₁ C₂ := by
  rw [Finset.disjoint_left]
  intro w hw₁ hw₂
  exact hne (((mem_of_mem_cycles f h₁ hw₁).2.2).symm.trans (mem_of_mem_cycles f h₂ hw₂).2.2)

/-- Every forward orbit eventually reaches a periodic point. -/
theorem exists_periodic_iterate (v : Fin (N + 1)) :
    ∃ n, 0 < minimalPeriod (next f) ((next f)^[n] v) := by
  obtain ⟨i, j, hne, heq⟩ := Finite.exists_ne_map_eq_of_infinite (fun n : ℕ => (next f)^[n] v)
  wlog hij : i < j generalizing i j
  · exact this j i hne.symm heq.symm (by omega)
  refine ⟨i, IsPeriodicPt.minimalPeriod_pos (n := j - i) (by omega) ?_⟩
  show (next f)^[j - i] ((next f)^[i] v) = (next f)^[i] v
  rw [← iterate_add_apply, Nat.sub_add_cancel hij.le]
  exact heq.symm

/-- A periodic point is the successor of its predecessor `next^[p-1] u` on the cycle. -/
theorem next_iterate_pred {u : Fin (N + 1)} (hp : 0 < minimalPeriod (next f) u) :
    next f ((next f)^[minimalPeriod (next f) u - 1] u) = u := by
  have h : minimalPeriod (next f) u - 1 + 1 = minimalPeriod (next f) u := by omega
  conv_rhs => rw [← iterate_minimalPeriod (f := next f) (x := u), ← h]
  rw [iterate_succ_apply']

end PerM


==> anc/lean/PerM/C_Forest.lean <==
/-
PerM/C_Forest.lean — a functional graph with a strictly decreasing height is a forest.

`acyc_of_height` : if every vertex `v ∈ A` has the out-edge `{v, σ v}` and a height `h` drops
strictly along out-edges, then the edges `{v, σ v}` (`v ∈ A`) form an acyclic edge set.
Proof: every edge is a bridge; after deleting `{v, σ v}` the set of vertices whose out-path
reaches `v` is closed under the remaining edges, contains `v` but not `σ v`.
-/
import PerM.EdgeDefs

open Finset Function

namespace PerM

variable {V : Type*}

theorem reachable_invariant {G : SimpleGraph V} {P : V → Prop}
    (hP : ∀ a b, G.Adj a b → (P a ↔ P b)) {u v : V} (h : G.Reachable u v) : P u ↔ P v := by
  obtain ⟨p⟩ := h
  induction p with
  | nil => exact Iff.rfl
  | cons hadj _ ih => exact (hP _ _ hadj).trans ih

theorem height_iterate_le {σ : V → V} {A : Finset V} {h : V → ℕ}
    (hh : ∀ v ∈ A, h (σ v) < h v) :
    ∀ n w, (∀ k < n, σ^[k] w ∈ A) → h (σ^[n] w) ≤ h w := by
  intro n
  induction n with
  | zero => intro w _; exact le_rfl
  | succ n ih =>
    intro w hw
    rw [iterate_succ_apply]
    have h1 := ih (σ w) fun k hk => by
      have := hw (k + 1) (by omega)
      rwa [iterate_succ_apply] at this
    have h2 := hh w (hw 0 (by omega))
    omega

theorem acyc_of_height [DecidableEq V] (σ : V → V) (A : Finset V) (h : V → ℕ)
    (hh : ∀ v ∈ A, h (σ v) < h v) : Acyc (A.image fun v => s(v, σ v)) := by
  unfold Acyc
  rw [SimpleGraph.isAcyclic_iff_forall_edge_isBridge]
  intro e he
  rw [SimpleGraph.edgeSet_fromEdgeSet] at he
  obtain ⟨he, -⟩ := he
  obtain ⟨v, hv, rfl⟩ : ∃ v ∈ A, s(v, σ v) = e := by simpa using he
  have hne : v ≠ σ v := by
    intro heq; have := hh v hv; rw [← heq] at this; omega
  rw [SimpleGraph.isBridge_iff]
  refine ⟨(SimpleGraph.fromEdgeSet_adj _).2 ⟨mem_coe.2 (mem_image_of_mem _ hv), hne⟩, ?_⟩
  intro hr
  let P : V → Prop := fun w => ∃ n, σ^[n] w = v ∧ ∀ k < n, σ^[k] w ∈ A
  have key := reachable_invariant (P := P) ?_ hr
  · obtain ⟨n, hn, hA⟩ := key.1 ⟨0, rfl, fun k hk => absurd hk (Nat.not_lt_zero k)⟩
    have h1 := height_iterate_le hh n (σ v) hA
    rw [hn] at h1
    have h2 := hh v hv
    omega
  · intro a b hab
    rw [SimpleGraph.sdiff_adj, SimpleGraph.fromEdgeSet_adj, SimpleGraph.fromEdgeSet_adj] at hab
    obtain ⟨⟨hab, hab'⟩, hnot⟩ := hab
    have hne' : s(a, b) ≠ s(v, σ v) := fun heq => hnot ⟨by simp [heq], hab'⟩
    obtain ⟨x, hx, hxe⟩ : ∃ x ∈ A, s(x, σ x) = s(a, b) := by simpa using hab
    have hxv : x ≠ v := by rintro rfl; exact hne' hxe.symm
    have inv : P x ↔ P (σ x) := by
      constructor
      · rintro ⟨n, hn, hk⟩
        obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := by
          rcases n with _ | m
          · exact absurd hn hxv
          · exact ⟨m, rfl⟩
        refine ⟨m, by rwa [iterate_succ_apply] at hn, fun k hk' => ?_⟩
        have := hk (k + 1) (by omega)
        rwa [iterate_succ_apply] at this
      · rintro ⟨m, hm, hk⟩
        refine ⟨m + 1, by rwa [iterate_succ_apply], fun k hk' => ?_⟩
        rcases k with _ | k
        · exact hx
        · rw [iterate_succ_apply]; exact hk k (by omega)
    rcases Sym2.eq_iff.1 hxe with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
    · exact inv
    · exact inv.symm

end PerM


==> anc/lean/PerM/C_Orient.lean <==
/-
PerM/C_Orient.lean — helpers for `card_fiber_le`.

For rainbow maps `f, g` with `Xset g = Xset f`, the set of vertices where `next g` and `next f`
differ is closed under `next f`, `next g` inverts `next f` on it, and it consists of periodic
points of `next f`. Hence it is a union of cycles of `f`, and `g` is determined by which cycles.
-/
import PerM.C_Cycles

open Finset Function

namespace PerM

variable {N : ℕ} {f g : RM N}

theorem isInterior_of_next_ne {v : Fin (N + 1)} (h : next g v ≠ next f v) : IsInterior N v := by
  by_contra hv
  exact h (by rw [next_of_not_interior g hv, next_of_not_interior f hv])

/-- If `g` differs from `f` at `v`, then the edge `{v, f v}` belongs to `f v` under `g`. -/
theorem fiber_step (hX : Xset g = Xset f) {v : Fin (N + 1)} (h : next g v ≠ next f v) :
    next g (next f v) = v ∧ next g (next f v) ≠ next f (next f v) := by
  have hv := isInterior_of_next_ne h
  have he : s(v, next f v) ∈ Xset g := hX ▸ mk_mem_Xset f hv
  obtain ⟨u, hu, hue⟩ := mem_Xset.1 he
  rcases Sym2.eq_iff.1 hue with ⟨rfl, h2⟩ | ⟨rfl, h2⟩
  · exact absurd h2 h
  · refine ⟨h2, ?_⟩
    rw [h2]
    exact (next_next_ne f hv hu).symm

theorem fiber_iterate (hX : Xset g = Xset f) {v : Fin (N + 1)} (h : next g v ≠ next f v) (n : ℕ) :
    next g ((next f)^[n] v) ≠ next f ((next f)^[n] v) := by
  induction n with
  | zero => exact h
  | succ n ih =>
    rw [iterate_succ_apply']
    exact (fiber_step hX ih).2

theorem fiber_back (hX : Xset g = Xset f) {v : Fin (N + 1)} (h : next g v ≠ next f v) :
    ∀ k n, k ≤ n → (next g)^[k] ((next f)^[n] v) = (next f)^[n - k] v := by
  intro k
  induction k with
  | zero => intro n _; rfl
  | succ k ih =>
    intro n hkn
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    rw [iterate_succ_apply, iterate_succ_apply', (fiber_step hX (fiber_iterate hX h m)).1,
      ih m (by omega)]
    congr 1
    omega

theorem periodic_of_fiber (hX : Xset g = Xset f) {v : Fin (N + 1)} (h : next g v ≠ next f v) :
    0 < minimalPeriod (next f) v := by
  obtain ⟨i, j, hne, heq⟩ := Finite.exists_ne_map_eq_of_infinite (fun n : ℕ => (next f)^[n] v)
  wlog hij : i < j generalizing i j
  · exact this j i hne.symm heq.symm (by omega)
  refine IsPeriodicPt.minimalPeriod_pos (n := j - i) (by omega) ?_
  have h1 := fiber_back hX h i i le_rfl
  have h2 := fiber_back hX h i j hij.le
  rw [show (next f)^[i] v = (next f)^[j] v from heq, h2, Nat.sub_self, iterate_zero, id] at h1
  exact h1

/-- The cycles of `f` on which `g` differs from `f`. -/
noncomputable def fiberCode (f g : RM N) : Finset (Finset (Fin (N + 1))) := by
  classical
  exact (cycles f).filter fun C => ∀ w ∈ C, next g w ≠ next f w

theorem mem_fiberCode {C : Finset (Fin (N + 1))} :
    C ∈ fiberCode f g ↔ C ∈ cycles f ∧ ∀ w ∈ C, next g w ≠ next f w := by
  classical
  unfold fiberCode
  convert mem_filter

theorem next_ne_iff_fiberCode (hX : Xset g = Xset f) (v : Fin (N + 1)) :
    next g v ≠ next f v ↔ ∃ C ∈ fiberCode f g, v ∈ C := by
  constructor
  · intro h
    have hp := periodic_of_fiber hX h
    refine ⟨orbitSet f v, mem_fiberCode.2 ⟨orbitSet_mem_cycles f (isInterior_of_next_ne h) hp, ?_⟩,
      mem_orbitSet_self f hp⟩
    intro w hw
    obtain ⟨n, rfl⟩ := (mem_orbitSet_iff f hp).1 hw
    exact fiber_iterate hX h n
  · rintro ⟨C, hC, hv⟩
    exact (mem_fiberCode.1 hC).2 v hv

theorem eq_of_fiberCode_eq {g₁ g₂ : RM N} (h₁ : Xset g₁ = Xset f) (h₂ : Xset g₂ = Xset f)
    (he : fiberCode f g₁ = fiberCode f g₂) : g₁ = g₂ := by
  apply RM_ext_next
  intro v
  by_cases hv : next g₁ v = next f v
  · have : ¬ next g₂ v ≠ next f v := by
      rw [next_ne_iff_fiberCode h₂, ← he, ← next_ne_iff_fiberCode h₁]
      exact not_not.2 hv
    rw [hv, not_not.1 this]
  · have hv₂ : next g₂ v ≠ next f v := by
      rw [next_ne_iff_fiberCode h₂, ← he, ← next_ne_iff_fiberCode h₁]
      exact hv
    have hp := periodic_of_fiber h₁ hv
    set u := (next f)^[minimalPeriod (next f) v - 1] v
    have hu : next f u = v := next_iterate_pred f hp
    have e₁ := (fiber_step h₁ (fiber_iterate h₁ hv (minimalPeriod (next f) v - 1))).1
    have e₂ := (fiber_step h₂ (fiber_iterate h₂ hv₂ (minimalPeriod (next f) v - 1))).1
    rw [hu] at e₁ e₂
    rw [e₁, e₂]

end PerM


==> anc/lean/PerM/CheckAx.lean <==
import PerM.Main
import PerM.AppB10
import PerM.MainThm
import PerM.Constants
import PerM.CombMain
#print axioms PerM.perM_eq_altSum_even
#print axioms PerM.perM_eq_altSum_odd
#print axioms PerM.perM_eq_moment_even
#print axioms PerM.perM_eq_moment_odd
#print axioms PerM.perM_sandwich
#print axioms PerM.log_perM
#print axioms PerM.perM_fine
#print axioms PerM.log_perM_fine
#print axioms PerM.main_theorem
#print axioms PerM.constant_151
#print axioms PerM.compare
#print axioms PerM.main_unconditional
#print axioms PerM.card_RM
#print axioms PerM.graceful_le_card_RM
#print axioms PerM.card_RST
#print axioms PerM.sum_ncyc_le
#print axioms PerM.repair
#print axioms PerM.card_fiber_le
#print axioms PerM.compare_RM


==> anc/lean/PerM/Comb1.lean <==
/- §4.1: the matrix, its columns, and the pairing of columns.  Here N = n+2, m = n+1. -/
import PerM.Defs

open Finset

namespace PerM

/-- `M` for `N = n+2`, on `Fin (n+1)`; row index `r` (vertex `r+1`), column index `i` (length `i+1`). -/
def M' (n : ℕ) : Matrix (Fin (n + 1)) (Fin (n + 1)) ℤ := fun r i =>
  (if i.val ≤ r.val then 1 else 0) + (if i.val + r.val ≤ n then 1 else 0)

theorem perM_eq (n : ℕ) : perM (n + 2) = (M' n).permanent := by
  unfold perM
  have h : M (n + 2) = M' n := by
    funext r i
    simp only [M, M']
    congr 1
    · simp
    · have : (i.val + 1 + (r.val + 1) ≤ n + 2) ↔ (i.val + r.val ≤ n) := by omega
      simp only [this]
  rw [h]; rfl

/-- `U = M − J` as a function of natural-number indices -/
def U (n : ℕ) (r i : ℕ) : ℤ :=
  (if i ≤ r then 1 else 0) + (if i + r ≤ n then 1 else 0) - 1

/-- indicator of the support `S_i = {r : i ≤ r, i + r ≤ n}` -/
def u (n : ℕ) (i r : ℕ) : ℤ := if i ≤ r ∧ i + r ≤ n then 1 else 0

theorem M'_eq (n : ℕ) (r i : Fin (n + 1)) : M' n r i = 1 + U n r.val i.val := by
  simp only [M', U]; ring

theorem U_zero (n r : ℕ) (hr : r ≤ n) : U n r 0 = 1 := by
  simp [U, hr]

theorem U_pair (n r i : ℕ) (hi : 1 ≤ i) (hin : i ≤ n) (hr : r ≤ n) : U n r (n + 1 - i) = - U n r i := by
  simp only [U]
  by_cases h1 : i ≤ r <;> by_cases h2 : i + r ≤ n <;>
    by_cases h3 : n + 1 - i ≤ r <;> by_cases h4 : n + 1 - i + r ≤ n <;>
    simp only [h1, h2, h3, h4, if_true, if_false] <;> first | omega | norm_num

theorem U_low (n r i : ℕ) (hi : 1 ≤ i) (h2 : 2 * i < n + 1) (hr : r ≤ n) : U n r i = u n i r := by
  simp only [U, u]
  by_cases h1 : i ≤ r <;> by_cases h3 : i + r ≤ n <;> simp only [h1, h3, if_true, if_false, and_self, and_false, false_and] <;>
    first | omega | norm_num

theorem U_mid (n r i : ℕ) (h2 : 2 * i = n + 1) (hr : r ≤ n) : U n r i = 0 := by
  simp only [U]
  by_cases h1 : i ≤ r <;> by_cases h3 : i + r ≤ n <;> simp only [h1, h3, if_true, if_false] <;>
    first | omega | norm_num

end PerM


==> anc/lean/PerM/Comb2.lean <==
/- §4.2, steps 1–2: pairing the columns and cancelling the antisymmetric part. -/
import PerM.Comb1

open Finset

namespace PerM

/-- the low half of the column pairs: `1 ≤ i`, `2i < n+1` -/
def Lo (n : ℕ) : Finset ℕ := Ico 1 ((n + 2) / 2)

theorem mem_Lo (n i : ℕ) : i ∈ Lo n ↔ 1 ≤ i ∧ 2 * i < n + 1 := by
  simp only [Lo, mem_Ico]; omega

/-- pairing lemma for products over `1..n` -/
theorem prod_pairing (n : ℕ) (g : ℕ → ℤ) :
    ∏ i ∈ Ico 1 (n + 1), g i
      = (∏ i ∈ Lo n, g i * g (n + 1 - i)) * (if 2 * ((n + 1) / 2) = n + 1 then g ((n + 1) / 2) else 1) := by
  set h := (n + 2) / 2 with hh
  have h1 : 1 ≤ h := by omega
  have h2 : h ≤ n + 2 - h := by omega
  have h3 : n + 2 - h ≤ n + 1 := by omega
  rw [← prod_Ico_consecutive g h1 (h2.trans h3), ← prod_Ico_consecutive g h2 h3]
  have hrefl := prod_Ico_reflect g 1 (show h ≤ (n + 1) + 1 by omega)
  have e1 : n + 1 + 1 - h = n + 2 - h := by omega
  have e2 : n + 1 + 1 - 1 = n + 1 := by omega
  rw [e1, e2] at hrefl
  rw [← hrefl, Lo, prod_mul_distrib]
  have hmid : ∏ i ∈ Ico h (n + 2 - h), g i = if 2 * ((n + 1) / 2) = n + 1 then g ((n + 1) / 2) else 1 := by
    split_ifs with hp
    · have : Ico h (n + 2 - h) = {(n + 1) / 2} := by
        ext j; simp only [mem_Ico, mem_singleton]; omega
      rw [this, prod_singleton]
    · have : Ico h (n + 2 - h) = ∅ := by
        ext j; simp only [mem_Ico]; constructor
        · intro hj; omega
        · intro hj; simp at hj
      rw [this, prod_empty]
  rw [hmid]; ring

/-- column `i` as an element of `Fin (n+1)` -/
def col (n i : ℕ) : Fin (n + 1) := Fin.ofNat (n + 1) i

theorem col_val (n i : ℕ) (h : i ≤ n) : (col n i).val = i := by
  simp [col, Fin.ofNat, Nat.mod_eq_of_lt (Nat.lt_succ_of_le h)]

theorem col_self (n : ℕ) (c : Fin (n + 1)) : col n c.val = c := by
  apply Fin.ext; rw [col_val n c.val (Nat.lt_succ_iff.mp c.isLt)]

/-- `x_i(σ) = [σ(i) ∈ S_i]`, `y_i(σ) = [σ(n+1-i) ∈ S_i]` -/
def x (n i : ℕ) (σ : Equiv.Perm (Fin (n + 1))) : ℤ := u n i (σ (col n i)).val
def y (n i : ℕ) (σ : Equiv.Perm (Fin (n + 1))) : ℤ := u n i (σ (col n (n + 1 - i))).val

theorem prod_M' (n : ℕ) (σ : Equiv.Perm (Fin (n + 1))) :
    ∏ c : Fin (n + 1), M' n (σ c) c = 2 * ∏ i ∈ Lo n, (1 + x n i σ) * (1 - y n i σ) := by
  set g : ℕ → ℤ := fun i => 1 + U n (σ (col n i)).val i with hg
  have hle : ∀ c : Fin (n + 1), c.val ≤ n := fun c => Nat.lt_succ_iff.mp c.isLt
  have h1 : ∏ c : Fin (n + 1), M' n (σ c) c = ∏ i ∈ range (n + 1), g i := by
    rw [← Fin.prod_univ_eq_prod_range g (n + 1)]
    apply Finset.prod_congr rfl
    intro c _
    simp only [hg, col_self, M'_eq]
  rw [h1, range_eq_Ico, prod_eq_prod_Ico_succ_bot (by omega : 0 < n + 1), prod_pairing]
  have h0 : g 0 = 2 := by
    simp only [hg]; rw [U_zero n _ (hle _)]; norm_num
  have hmid : (if 2 * ((n + 1) / 2) = n + 1 then g ((n + 1) / 2) else 1) = 1 := by
    split_ifs with hp
    · simp only [hg]; rw [U_mid n _ _ hp (hle _)]; norm_num
    · rfl
  have hlo : ∏ i ∈ Lo n, g i * g (n + 1 - i) = ∏ i ∈ Lo n, (1 + x n i σ) * (1 - y n i σ) := by
    apply Finset.prod_congr rfl
    intro i hi
    rw [mem_Lo] at hi
    simp only [hg, x, y]
    rw [U_low n _ i hi.1 hi.2 (hle _), U_pair n _ i hi.1 (by omega) (hle _), U_low n _ i hi.1 hi.2 (hle _)]
    ring
  rw [h0, hmid, hlo]; ring

theorem perM_pairs (n : ℕ) :
    perM (n + 2) = 2 * ∑ σ : Equiv.Perm (Fin (n + 1)), ∏ i ∈ Lo n, (1 + x n i σ) * (1 - y n i σ) := by
  rw [perM_eq, Matrix.permanent, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro σ _
  exact prod_M' n σ

end PerM


==> anc/lean/PerM/Comb3.lean <==
/- §4.2, step 2: the sign-reversing involution, in the form "the antisymmetric part sums to zero". -/
import PerM.Comb2

open Finset

namespace PerM

variable {n : ℕ}

/-- the transposition of the two columns of pair `i` -/
def tau (n i : ℕ) : Equiv.Perm (Fin (n + 1)) := Equiv.swap (col n i) (col n (n + 1 - i))

theorem x_mul_tau (i : ℕ) (σ : Equiv.Perm (Fin (n + 1))) : x n i (σ * tau n i) = y n i σ := by
  simp [x, y, tau, Equiv.Perm.mul_apply]

theorem y_mul_tau (i : ℕ) (σ : Equiv.Perm (Fin (n + 1))) : y n i (σ * tau n i) = x n i σ := by
  simp [x, y, tau, Equiv.Perm.mul_apply]

theorem col_ne {i j : ℕ} (hi : i ≤ n) (hj : j ≤ n) (h : i ≠ j) : col n i ≠ col n j := by
  intro e; apply h
  have := congrArg Fin.val e
  rwa [col_val n i hi, col_val n j hj] at this

theorem x_mul_tau_ne {i j : ℕ} (hi : i ∈ Lo n) (hj : j ∈ Lo n) (h : j ≠ i) (σ : Equiv.Perm (Fin (n + 1))) :
    x n j (σ * tau n i) = x n j σ := by
  rw [mem_Lo] at hi hj
  simp only [x, tau, Equiv.Perm.mul_apply]
  rw [Equiv.swap_apply_of_ne_of_ne (col_ne (by omega) (by omega) (by omega))
    (col_ne (by omega) (by omega) (by omega))]

theorem y_mul_tau_ne {i j : ℕ} (hi : i ∈ Lo n) (hj : j ∈ Lo n) (h : j ≠ i) (σ : Equiv.Perm (Fin (n + 1))) :
    y n j (σ * tau n i) = y n j σ := by
  rw [mem_Lo] at hi hj
  simp only [y, tau, Equiv.Perm.mul_apply]
  rw [Equiv.swap_apply_of_ne_of_ne (col_ne (by omega) (by omega) (by omega))
    (col_ne (by omega) (by omega) (by omega))]

/-- a function that changes sign under right multiplication by a fixed permutation sums to zero -/
theorem sum_eq_zero_of_antisymm (F : Equiv.Perm (Fin (n + 1)) → ℤ) (τ : Equiv.Perm (Fin (n + 1)))
    (h : ∀ σ, F (σ * τ) = - F σ) : ∑ σ, F σ = 0 := by
  have h1 : ∑ σ, F (σ * τ) = ∑ σ, F σ := Equiv.sum_comp (Equiv.mulRight τ) F
  have h2 : ∑ σ, F (σ * τ) = - ∑ σ, F σ := by
    rw [← Finset.sum_neg_distrib]; exact Finset.sum_congr rfl (fun σ _ => h σ)
  omega

theorem sum_prod_a_eq (L1 : Finset ℕ) : ∀ L2 : Finset ℕ, L1 ⊆ Lo n → L2 ⊆ Lo n → Disjoint L1 L2 →
    ∑ σ : Equiv.Perm (Fin (n + 1)), (∏ i ∈ L1, (1 + x n i σ) * (1 - y n i σ)) * ∏ i ∈ L2, (1 - x n i σ * y n i σ)
      = ∑ σ : Equiv.Perm (Fin (n + 1)), (∏ i ∈ L1, (1 - x n i σ * y n i σ)) * ∏ i ∈ L2, (1 - x n i σ * y n i σ) := by
  induction L1 using Finset.induction_on with
  | empty => intro L2 _ _ _; rfl
  | insert i0 L1 hi0 ih =>
      intro L2 h1 h2 hd
      have hi0Lo : i0 ∈ Lo n := h1 (mem_insert_self _ _)
      have hL1 : L1 ⊆ Lo n := fun j hj => h1 (mem_insert_of_mem hj)
      have hi0L2 : i0 ∉ L2 := fun h => (disjoint_left.mp hd) (mem_insert_self _ _) h
      have hd' : Disjoint L1 (insert i0 L2) := by
        rw [disjoint_insert_right]
        exact ⟨hi0, disjoint_of_subset_left (subset_insert _ _) hd⟩
      have hL2' : insert i0 L2 ⊆ Lo n := insert_subset hi0Lo h2
      have key := ih (insert i0 L2) hL1 hL2' hd'
      -- the antisymmetric part
      have hanti : ∑ σ : Equiv.Perm (Fin (n + 1)), (x n i0 σ - y n i0 σ) *
          ((∏ i ∈ L1, (1 + x n i σ) * (1 - y n i σ)) * ∏ i ∈ L2, (1 - x n i σ * y n i σ)) = 0 := by
        apply sum_eq_zero_of_antisymm _ (tau n i0)
        intro σ
        rw [x_mul_tau, y_mul_tau]
        have e1 : ∏ i ∈ L1, (1 + x n i (σ * tau n i0)) * (1 - y n i (σ * tau n i0))
            = ∏ i ∈ L1, (1 + x n i σ) * (1 - y n i σ) := by
          apply Finset.prod_congr rfl; intro j hj
          have hne : j ≠ i0 := fun e => hi0 (e ▸ hj)
          rw [x_mul_tau_ne hi0Lo (hL1 hj) hne, y_mul_tau_ne hi0Lo (hL1 hj) hne]
        have e2 : ∏ i ∈ L2, (1 - x n i (σ * tau n i0) * y n i (σ * tau n i0))
            = ∏ i ∈ L2, (1 - x n i σ * y n i σ) := by
          apply Finset.prod_congr rfl; intro j hj
          have hne : j ≠ i0 := fun e => hi0L2 (e ▸ hj)
          rw [x_mul_tau_ne hi0Lo (h2 hj) hne, y_mul_tau_ne hi0Lo (h2 hj) hne]
        rw [e1, e2]; ring
      simp only [prod_insert hi0, prod_insert hi0L2] at key ⊢
      have split : ∀ σ : Equiv.Perm (Fin (n + 1)),
          ((1 + x n i0 σ) * (1 - y n i0 σ) * ∏ i ∈ L1, (1 + x n i σ) * (1 - y n i σ)) * ∏ i ∈ L2, (1 - x n i σ * y n i σ)
          = (∏ i ∈ L1, (1 + x n i σ) * (1 - y n i σ)) * ((1 - x n i0 σ * y n i0 σ) * ∏ i ∈ L2, (1 - x n i σ * y n i σ))
            + (x n i0 σ - y n i0 σ) *
              ((∏ i ∈ L1, (1 + x n i σ) * (1 - y n i σ)) * ∏ i ∈ L2, (1 - x n i σ * y n i σ)) := by
        intro σ; ring
      rw [Finset.sum_congr rfl (fun σ _ => split σ), Finset.sum_add_distrib, hanti, add_zero, key]
      apply Finset.sum_congr rfl; intro σ _; ring

/-- Step 2 of Theorem 4.2. -/
theorem perM_b (n : ℕ) :
    perM (n + 2) = 2 * ∑ σ : Equiv.Perm (Fin (n + 1)), ∏ i ∈ Lo n, (1 - x n i σ * y n i σ) := by
  rw [perM_pairs]
  have h := sum_prod_a_eq (n := n) (Lo n) ∅ (subset_refl _) (empty_subset _) (disjoint_empty_right _)
  simp only [prod_empty, mul_one] at h
  rw [h]

end PerM


==> anc/lean/PerM/Comb4.lean <==
/- §4.2, step 3 and Lemma 4.4: counting.  cnt(D) = Σ_σ ∏_{i∈D} x_i y_i  and its recursion. -/
import PerM.Comb3
import PerM.Marginal

open Finset

namespace PerM

variable {n : ℕ}

/-- `Φ_D(σ) = ∏_{i∈D} x_i(σ) y_i(σ)` -/
def Phi (n : ℕ) (D : Finset ℕ) (σ : Equiv.Perm (Fin (n + 1))) : ℤ := ∏ i ∈ D, x n i σ * y n i σ

/-- `cnt(D)`: the number of permutations that put both columns of every pair `i ∈ D` into `S_i` -/
def cnt (n : ℕ) (D : Finset ℕ) : ℤ := ∑ σ : Equiv.Perm (Fin (n + 1)), Phi n D σ

/-- the columns of the pairs in `D` -/
def cols (n : ℕ) (D : Finset ℕ) : Finset (Fin (n + 1)) :=
  D.image (col n) ∪ D.image (fun i => col n (n + 1 - i))

/-- the rows of `S_a` -/
def rowsS (n a : ℕ) : Finset (Fin (n + 1)) := univ.filter (fun r => a ≤ r.val ∧ a + r.val ≤ n)

theorem card_rowsS (a : ℕ) : (rowsS n a).card = n + 1 - 2 * a := by
  have : (rowsS n a).map Fin.valEmbedding = Ico a (n + 1 - a) := by
    ext r
    simp only [rowsS, mem_map, mem_filter, mem_univ, true_and, Fin.valEmbedding_apply, mem_Ico]
    constructor
    · rintro ⟨f, hf, rfl⟩; omega
    · intro hr; exact ⟨⟨r, by omega⟩, by simp only []; omega, rfl⟩
  rw [← card_map Fin.valEmbedding, this, Nat.card_Ico]; omega

theorem card_cols (D : Finset ℕ) (hD : D ⊆ Lo n) : (cols n D).card = 2 * D.card := by
  have hmem : ∀ i ∈ D, 1 ≤ i ∧ 2 * i < n + 1 := fun i hi => (mem_Lo n i).mp (hD hi)
  have h1 : (D.image (col n)).card = D.card := by
    apply card_image_of_injOn
    intro i hi j hj e
    have hi' := hmem i hi; have hj' := hmem j hj
    have := congrArg Fin.val e
    rwa [col_val n i (by omega), col_val n j (by omega)] at this
  have h2 : (D.image (fun i => col n (n + 1 - i))).card = D.card := by
    apply card_image_of_injOn
    intro i hi j hj e
    have hi' := hmem i hi; have hj' := hmem j hj
    have := congrArg Fin.val e
    simp only [] at this
    rw [col_val n _ (by omega), col_val n _ (by omega)] at this
    omega
  have hdisj : Disjoint (D.image (col n)) (D.image (fun i => col n (n + 1 - i))) := by
    rw [disjoint_left]
    intro c hc1 hc2
    rw [mem_image] at hc1 hc2
    obtain ⟨i, hi, rfl⟩ := hc1
    obtain ⟨j, hj, e⟩ := hc2
    have hi' := hmem i hi; have hj' := hmem j hj
    have := congrArg Fin.val e
    rw [col_val n _ (by omega), col_val n _ (by omega)] at this
    omega
  rw [cols, card_union_of_disjoint hdisj, h1, h2]; ring

theorem u_eq_one_or_zero (i r : ℕ) : u n i r = 1 ∨ u n i r = 0 := by
  unfold u; split_ifs <;> simp

theorem Phi_insert (a : ℕ) (D : Finset ℕ) (ha : a ∉ D) (σ : Equiv.Perm (Fin (n + 1))) :
    Phi n (insert a D) σ
      = if σ (col n a) ∈ rowsS n a ∧ σ (col n (n + 1 - a)) ∈ rowsS n a then Phi n D σ else 0 := by
  rw [Phi, prod_insert ha]
  simp only [x, y, u, rowsS, mem_filter, mem_univ, true_and]
  by_cases h1 : a ≤ (σ (col n a)).val ∧ a + (σ (col n a)).val ≤ n <;>
  by_cases h2 : a ≤ (σ (col n (n + 1 - a))).val ∧ a + (σ (col n (n + 1 - a))).val ≤ n <;>
  simp [h1, h2, Phi, x, y, u]

theorem cast_sq_sub (X : ℕ) : ((X * X - X : ℕ) : ℤ) = (X : ℤ) * ((X : ℤ) - 1) := by
  have h : X ≤ X * X := Nat.le_mul_self X
  rw [Nat.cast_sub h]; push_cast; ring

theorem Phi_inv (D : Finset ℕ) (π : Equiv.Perm (Fin (n + 1))) (hπ : ∀ c ∈ cols n D, π c = c)
    (σ : Equiv.Perm (Fin (n + 1))) : Phi n D (σ * π) = Phi n D σ := by
  unfold Phi
  apply Finset.prod_congr rfl
  intro i hi
  have h1 : π (col n i) = col n i := hπ _ (by
    rw [cols, mem_union]; left; exact mem_image_of_mem _ hi)
  have h2 : π (col n (n + 1 - i)) = col n (n + 1 - i) := hπ _ (by
    rw [cols, mem_union]; right; exact mem_image_of_mem (fun i => col n (n + 1 - i)) hi)
  simp only [x, y, Equiv.Perm.mul_apply, h1, h2]

theorem Phi_supp (a : ℕ) (D : Finset ℕ) (hlt : ∀ i ∈ D, a < i) (σ : Equiv.Perm (Fin (n + 1)))
    (hΦ : Phi n D σ ≠ 0) : ∀ c ∈ cols n D, σ c ∈ rowsS n a := by
  intro c hc
  rw [cols, mem_union, mem_image, mem_image] at hc
  have hfac : ∀ i ∈ D, x n i σ * y n i σ ≠ 0 := by
    intro i hi h0
    exact hΦ (Finset.prod_eq_zero hi h0)
  rcases hc with ⟨i, hi, rfl⟩ | ⟨i, hi, rfl⟩
  · have hx : x n i σ ≠ 0 := left_ne_zero_of_mul (hfac i hi)
    simp only [x, u] at hx
    have hai := hlt i hi
    simp only [rowsS, mem_filter, mem_univ, true_and]
    by_contra hcon
    apply hx
    rw [if_neg]; intro h; apply hcon; omega
  · have hy : y n i σ ≠ 0 := right_ne_zero_of_mul (hfac i hi)
    simp only [y, u] at hy
    have hai := hlt i hi
    simp only [rowsS, mem_filter, mem_univ, true_and]
    by_contra hcon
    apply hy
    rw [if_neg]; intro h; apply hcon; omega

/-- the counting step: adding the pair `a` with the largest support -/
theorem cnt_insert (a : ℕ) (D : Finset ℕ) (ha : a ∈ Lo n) (hD : D ⊆ Lo n) (hlt : ∀ i ∈ D, a < i) :
    ((n + 1 - 2 * D.card : ℕ) : ℤ) * (((n + 1 - 2 * D.card : ℕ) : ℤ) - 1) * cnt n (insert a D)
      = ((n + 1 - 2 * a - 2 * D.card : ℕ) : ℤ) * (((n + 1 - 2 * a - 2 * D.card : ℕ) : ℤ) - 1) * cnt n D := by
  have haD : a ∉ D := fun h => lt_irrefl a (hlt a h)
  have ha' := (mem_Lo n a).mp ha
  have hmem : ∀ i ∈ D, 1 ≤ i ∧ 2 * i < n + 1 := fun i hi => (mem_Lo n i).mp (hD hi)
  have hc1 : col n a ∉ cols n D := by
    rw [cols, mem_union, mem_image, mem_image]
    rintro (⟨i, hi, e⟩ | ⟨i, hi, e⟩)
    · have hi' := hmem i hi; have := hlt i hi
      have := congrArg Fin.val e
      rw [col_val n _ (by omega), col_val n _ (by omega)] at this; omega
    · have hi' := hmem i hi
      have := congrArg Fin.val e
      rw [col_val n _ (by omega), col_val n _ (by omega)] at this; omega
  have hc2 : col n (n + 1 - a) ∉ cols n D := by
    rw [cols, mem_union, mem_image, mem_image]
    rintro (⟨i, hi, e⟩ | ⟨i, hi, e⟩)
    · have hi' := hmem i hi
      have := congrArg Fin.val e
      rw [col_val n _ (by omega), col_val n _ (by omega)] at this; omega
    · have hi' := hmem i hi; have := hlt i hi
      have := congrArg Fin.val e
      rw [col_val n _ (by omega), col_val n _ (by omega)] at this; omega
  have hc : col n a ≠ col n (n + 1 - a) := col_ne (by omega) (by omega) (by omega)
  have h := marginal (cols n D) (rowsS n a) (Phi n D) (Phi_inv D) (Phi_supp a D hlt) hc1 hc2 hc
  rw [Fintype.card_fin, card_cols D hD, card_rowsS, cast_sq_sub, cast_sq_sub] at h
  have e : ∑ σ : Equiv.Perm (Fin (n + 1)),
      (if σ (col n a) ∈ rowsS n a ∧ σ (col n (n + 1 - a)) ∈ rowsS n a then Phi n D σ else 0)
      = cnt n (insert a D) := by
    unfold cnt; apply Finset.sum_congr rfl; intro σ _; rw [Phi_insert a D haD]
  rw [e] at h
  exact h

theorem cnt_empty : cnt n ∅ = ((n + 1).factorial : ℤ) := by
  simp [cnt, Phi, Fintype.card_perm]

end PerM


==> anc/lean/PerM/Comb5.lean <==
/- Lemma 4.4 and Theorem 4.2 assembled:  perM = altSum. -/
import PerM.Comb4

open Finset

namespace PerM

variable {n : ℕ}

/-- number of pairs plus one: `Lo n = Ico 1 (hh n)` -/
def hh (n : ℕ) : ℕ := (n + 2) / 2

/-- `T(a,j) = Σ_{D ⊆ [a,h), |D| = j} cnt(D)` -/
def T (n a j : ℕ) : ℤ := ∑ D ∈ powersetCard j (Ico a (hh n)), cnt n D

theorem Ico_eq_insert (a h : ℕ) (hah : a < h) : Ico a h = insert a (Ico (a + 1) h) := by
  ext i; simp only [mem_Ico, mem_insert]; omega

theorem T_succ (a j : ℕ) (hah : a < hh n) :
    T n a (j + 1) = T n (a + 1) (j + 1) + ∑ D ∈ powersetCard j (Ico (a + 1) (hh n)), cnt n (insert a D) := by
  have hnot : a ∉ Ico (a + 1) (hh n) := by simp
  unfold T
  rw [Ico_eq_insert a (hh n) hah, powersetCard_succ_insert hnot, sum_union, sum_image]
  · intro D1 hD1 D2 hD2 e
    have h1 : a ∉ D1 := fun h => hnot ((mem_powersetCard.mp hD1).1 h)
    have h2 : a ∉ D2 := fun h => hnot ((mem_powersetCard.mp hD2).1 h)
    rw [← erase_insert h1, ← erase_insert h2, e]
  · rw [disjoint_left]
    intro D hD1 hD2
    rw [mem_image] at hD2
    obtain ⟨D', _, rfl⟩ := hD2
    exact hnot ((mem_powersetCard.mp hD1).1 (mem_insert_self a D'))

/-- the scaled recursion -/
theorem T_rec (a j : ℕ) (ha1 : 1 ≤ a) (hah : a < hh n) :
    ((n + 1 - 2 * j : ℕ) : ℤ) * (((n + 1 - 2 * j : ℕ) : ℤ) - 1) * T n a (j + 1)
      = ((n + 1 - 2 * j : ℕ) : ℤ) * (((n + 1 - 2 * j : ℕ) : ℤ) - 1) * T n (a + 1) (j + 1)
        + ((n + 1 - 2 * a - 2 * j : ℕ) : ℤ) * (((n + 1 - 2 * a - 2 * j : ℕ) : ℤ) - 1) * T n (a + 1) j := by
  rw [T_succ a j hah, mul_add]
  congr 1
  unfold T
  rw [Finset.mul_sum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro D hD
  rw [mem_powersetCard] at hD
  have haLo : a ∈ Lo n := by rw [Lo, mem_Ico]; exact ⟨ha1, hah⟩
  have hDLo : D ⊆ Lo n := by
    intro i hi; have := hD.1 hi; rw [mem_Ico] at this; rw [Lo, mem_Ico]; unfold hh at this; omega
  have hlt : ∀ i ∈ D, a < i := by
    intro i hi; have := hD.1 hi; rw [mem_Ico] at this; omega
  have := cnt_insert a D haLo hDLo hlt
  rw [hD.2] at this
  exact this

theorem T_zero (a : ℕ) : T n a 0 = ((n + 1).factorial : ℤ) := by
  simp [T, cnt_empty]

theorem T_eq_zero (a j : ℕ) (h : hh n - a < j) : T n a j = 0 := by
  unfold T
  rw [powersetCard_eq_empty.mpr (by rw [Nat.card_Ico]; exact h), sum_empty]

theorem t_diag (b : Bool) : ∀ s : ℕ, t b s s = 1
  | 0 => by simp [t]
  | s + 1 => by
      have h1 := t_diag b s
      have h2 : t b s (s + 1) = 0 := by
        have : ∀ (s k : ℕ), s < k → t b s k = 0 := by
          intro s
          induction s with
          | zero => intro k hk; cases k with
            | zero => omega
            | succ k => simp [t]
          | succ s ih => intro k hk; cases k with
            | zero => omega
            | succ k => simp [t, ih k (by omega), ih (k + 1) (by omega)]
        exact this s (s + 1) (by omega)
      simp [t, h1, h2]

/-- parity bookkeeping: `b = true` means `m = n+1` is even -/
def Par (b : Bool) (n : ℕ) : Prop := if b then n + 1 = 2 * hh n else n + 2 = 2 * hh n

theorem factorial_split (X : ℕ) (hX : 2 ≤ X) :
    ((X.factorial : ℕ) : ℤ) = (X : ℤ) * ((X : ℤ) - 1) * (((X - 2).factorial : ℕ) : ℤ) := by
  obtain ⟨Y, rfl⟩ : ∃ Y, X = Y + 2 := ⟨X - 2, by omega⟩
  rw [Nat.factorial_succ, Nat.factorial_succ, Nat.add_sub_cancel]; push_cast; ring

/-- Lemma 4.4 in the form `T(h-s, j) = t_{s,s-j} (m-2j)!`. -/
theorem T_eq (b : Bool) (hpar : Par b n) : ∀ s : ℕ, s + 1 ≤ hh n → ∀ j k : ℕ, j + k = s →
    T n (hh n - s) j = t b s k * (((n + 1 - 2 * j).factorial : ℕ) : ℤ) := by
  intro s
  induction s with
  | zero =>
      intro _ j k hjk
      have hj : j = 0 := by omega
      have hk : k = 0 := by omega
      subst hj; subst hk
      simp [T_zero, t]
  | succ s ih =>
      intro hs j' k hjk
      have ih' := ih (by omega)
      have ha1 : 1 ≤ hh n - (s + 1) := by omega
      have hah : hh n - (s + 1) < hh n := by omega
      have ha_succ : hh n - (s + 1) + 1 = hh n - s := by omega
      cases j' with
      | zero =>
          have hk : k = s + 1 := by omega
          subst hk
          rw [T_zero, t_diag]; simp
      | succ j =>
          -- j + 1 + k = s + 1, so j + k = s
          have hjk' : j + k = s := by omega
          have hrec := T_rec (n := n) (hh n - (s + 1)) j ha1 hah
          rw [ha_succ] at hrec
          have hTj := ih' j k hjk'
          set X := n + 1 - 2 * j with hX
          have hX2 : 3 ≤ X := by
            unfold hh at hs; omega
          have hXfac := factorial_split X (by omega)
          have hX' : n + 1 - 2 * (j + 1) = X - 2 := by omega
          rw [hX']
          have hP : ((X : ℕ) : ℤ) * (((X : ℕ) : ℤ) - 1) ≠ 0 := by
            have h3 : (3 : ℤ) ≤ (X : ℤ) := by exact_mod_cast hX2
            apply mul_ne_zero <;> omega
          -- the factor Q
          have hQ : ((n + 1 - 2 * (hh n - (s + 1)) - 2 * j : ℕ) : ℤ)
              * (((n + 1 - 2 * (hh n - (s + 1)) - 2 * j : ℕ) : ℤ) - 1) = lam b k := by
            unfold Par at hpar
            cases b
            · simp only [Bool.false_eq_true, if_false] at hpar
              have : n + 1 - 2 * (hh n - (s + 1)) - 2 * j = 2 * k + 1 := by omega
              rw [this]; simp only [lam, Bool.false_eq_true, if_false]; push_cast; ring
            · simp only [if_true] at hpar
              have : n + 1 - 2 * (hh n - (s + 1)) - 2 * j = 2 * k + 2 := by omega
              rw [this]; simp only [lam, if_true]; push_cast; ring
          rw [hQ, hTj, hXfac] at hrec
          apply mul_left_cancel₀ hP
          rw [hrec]
          cases k with
          | zero =>
              have hz : T n (hh n - s) (j + 1) = 0 := T_eq_zero _ _ (by omega)
              rw [hz]; simp only [t]; ring
          | succ k' =>
              have hTj1 := ih' (j + 1) k' (by omega)
              rw [hX'] at hTj1
              rw [hTj1]; simp only [t]; ring

end PerM


==> anc/lean/PerM/Comb6.lean <==
/- Theorem 4.2 + Lemma 4.4:  perM N = altSum. -/
import PerM.Comb5

open Finset

namespace PerM

variable {n : ℕ}

theorem prod_one_sub_expand (σ : Equiv.Perm (Fin (n + 1))) :
    ∏ i ∈ Lo n, (1 - x n i σ * y n i σ) = ∑ D ∈ (Lo n).powerset, (-1) ^ D.card * Phi n D σ := by
  have h : ∀ i ∈ Lo n, (1 - x n i σ * y n i σ) = 1 + (-(x n i σ * y n i σ)) := fun i _ => by ring
  rw [Finset.prod_congr rfl h, Finset.prod_one_add]
  apply Finset.sum_congr rfl
  intro D _
  rw [Phi, Finset.prod_neg]

theorem perM_T (n : ℕ) : perM (n + 2) = 2 * ∑ j ∈ range (hh n), (-1) ^ j * T n 1 j := by
  rw [perM_b]
  congr 1
  simp only [prod_one_sub_expand]
  rw [Finset.sum_comm]
  have hLo : Lo n = Ico 1 (hh n) := rfl
  have hcard : (Lo n).card + 1 = hh n := by
    rw [hLo, Nat.card_Ico]; unfold hh; omega
  rw [Finset.powerset_card_disjiUnion, Finset.sum_disjiUnion, hcard]
  apply Finset.sum_congr rfl
  intro j _
  unfold T
  rw [Finset.mul_sum, ← hLo]
  apply Finset.sum_congr rfl
  intro D hD
  rw [mem_powersetCard] at hD
  rw [← Finset.mul_sum, hD.2]; rfl

theorem perM_alt (b : Bool) (n : ℕ) (hpar : Par b n) : perM (n + 2) = altSum b (hh n) := by
  rw [perM_T]
  unfold altSum
  congr 1
  have hh1 : 1 ≤ hh n := by unfold hh; omega
  conv_rhs => rw [← Finset.sum_range_reflect]
  apply Finset.sum_congr rfl
  intro j hj
  rw [mem_range] at hj
  have hT := T_eq b hpar (hh n - 1) (by omega) j (hh n - 1 - j) (by omega)
  have ha : hh n - (hh n - 1) = 1 := by omega
  rw [ha] at hT
  rw [hT]
  have e1 : hh n - 1 - (hh n - 1 - j) = j := by omega
  rw [e1]
  have e2 : (if b = true then 2 * (hh n - 1 - j) + 2 else 2 * (hh n - 1 - j) + 1) = n + 1 - 2 * j := by
    unfold Par at hpar
    cases b
    · simp only [Bool.false_eq_true, if_false] at hpar ⊢; omega
    · simp only [if_true] at hpar ⊢; omega
  rw [e2]; ring

/-- **Theorem 4.2 with Lemma 4.4** (even `m = 2q`, i.e. `N = 2q+1`). -/
theorem perM_eq_altSum_even (q : ℕ) (hq : 1 ≤ q) : perM (2 * q + 1) = altSum true q := by
  have e : 2 * q + 1 = (2 * q - 1) + 2 := by omega
  have hhq : hh (2 * q - 1) = q := by unfold hh; omega
  have hpar : Par true (2 * q - 1) := by
    unfold Par; simp only [if_true]; rw [hhq]; omega
  rw [e, perM_alt true _ hpar, hhq]

/-- **Theorem 4.2 with Lemma 4.4** (odd `m = 2q-1`, i.e. `N = 2q`). -/
theorem perM_eq_altSum_odd (q : ℕ) (hq : 1 ≤ q) : perM (2 * q) = altSum false q := by
  have e : 2 * q = (2 * q - 2) + 2 := by omega
  have hhq : hh (2 * q - 2) = q := by unfold hh; omega
  have hpar : Par false (2 * q - 2) := by
    unfold Par; simp only [Bool.false_eq_true, if_false]; rw [hhq]; omega
  rw [e, perM_alt false _ hpar, hhq]

end PerM


==> anc/lean/PerM/CombMain.lean <==
/-
PerM/CombMain.lean — Theorem 1.1 (comparison) and the unconditional main theorem (Theorem 1.3).
-/
import PerM.Compare

open Real

namespace PerM

/-- There is a graceful tree with `N` edges (the star at `0`), so `τ(N) ≥ 1`. -/
theorem one_le_graceful (N : ℕ) (hN : 3 ≤ N) : 1 ≤ graceful N := one_le_graceful' N hN

/-- **Theorem 1.1** (comparison): `τ(N) ≤ W(N) ≤ τ(N) e^{151Λ⁴}` for `N ≥ 3`. -/
theorem compare (N : ℕ) (hN : 3 ≤ N) :
    (graceful N : ℝ) ≤ perM N ∧ (perM N : ℝ) ≤ graceful N * Real.exp (151 * Lam N ^ 4) := by
  have h := card_RM N (by omega)
  have e : ((perM N : ℤ) : ℝ) = ((Fintype.card (RM N) : ℕ) : ℝ) := by rw [← h]; norm_cast
  rw [e]
  exact compare_RM N hN

/-- **Theorem 1.3** (main theorem), unconditional:
`|log τ(N) − (N log(2N/π) − N)| ≤ 152 (1 + log(N+1))⁴` for every `N ≥ 3`. -/
theorem main_unconditional (N : ℕ) (hN : 3 ≤ N) :
    |Real.log (graceful N) - ((N : ℝ) * Real.log (2 * N / π) - N)| ≤ 152 * Lam N ^ 4 :=
  main_theorem (fun n => (graceful n : ℝ)) N hN
    (by have h := one_le_graceful N hN; show (1:ℝ) ≤ (graceful N : ℝ); exact_mod_cast h) (compare N hN)

end PerM


==> anc/lean/PerM/Compare.lean <==
/-
PerM/Compare.lean — Section 6: proof of Theorem 1.1 from the interface theorems.
-/
import PerM.RMCount
import PerM.GTCount
import PerM.CycleCount
import PerM.Repair
import PerM.Orient
import PerM.D_Subsets

open Finset Real

namespace PerM

/-- **Theorem 1.1**, in terms of rainbow maps. -/
theorem compare_RM (N : ℕ) (hN : 3 ≤ N) :
    (graceful N : ℝ) ≤ Fintype.card (RM N) ∧
      (Fintype.card (RM N) : ℝ) ≤ graceful N * Real.exp (151 * Lam N ^ 4) := by
  have hleft : graceful N ≤ Fintype.card (RM N) := graceful_le_card_RM N hN
  refine ⟨by exact_mod_cast hleft, ?_⟩
  -- notation
  set W : ℕ := Fintype.card (RM N) with hW
  set B : ℝ := BN N with hB
  have hg1 : 1 ≤ graceful N := one_le_graceful' N hN
  have hWpos : (0 : ℝ) < W := by exact_mod_cast (lt_of_lt_of_le hg1 hleft)
  have hB0 : 0 ≤ B := by
    simp only [hB, BN, HR]; positivity
  set c : ℕ := ⌊2 * B⌋₊ with hc
  have hc_le : (c : ℝ) ≤ 2 * B := Nat.floor_le (by linarith)
  have hc_lt : 2 * B < (c : ℝ) + 1 := Nat.lt_floor_add_one _
  set G : Finset (RM N) := univ.filter fun f => ncyc f ≤ c with hG
  -- Markov: |G| > W/2
  have hGbig : (W : ℝ) < 2 * G.card := by
    set bad : Finset (RM N) := univ.filter fun f => ¬ ncyc f ≤ c with hbad
    have hsplit : G.card + bad.card = W := by
      rw [hG, hbad, card_filter_add_card_filter_not]; rfl
    have hsum := sum_ncyc_le N hN
    have hbadsum : ((c : ℝ) + 1) * bad.card ≤ ∑ f : RM N, (ncyc f : ℝ) := by
      calc ((c : ℝ) + 1) * bad.card = ∑ f ∈ bad, ((c : ℝ) + 1) := by
            rw [sum_const, nsmul_eq_mul, mul_comm]
        _ ≤ ∑ f ∈ bad, (ncyc f : ℝ) := by
            apply sum_le_sum
            intro f hf
            rw [hbad, mem_filter] at hf
            have : c + 1 ≤ ncyc f := by omega
            exact_mod_cast this
        _ ≤ ∑ f : RM N, (ncyc f : ℝ) :=
            sum_le_sum_of_subset_of_nonneg (subset_univ _) (fun _ _ _ => by positivity)
    have hbad_lt : 2 * (bad.card : ℝ) < W := by
      have h1 : ((c : ℝ) + 1) * bad.card ≤ B * W := le_trans hbadsum hsum
      have h2 : ((c : ℝ) + 1) * (2 * bad.card) < ((c : ℝ) + 1) * W := by
        nlinarith
      exact lt_of_mul_lt_mul_left h2 (by positivity)
    have hsplit' : (G.card : ℝ) + bad.card = W := by exact_mod_cast hsplit
    linarith
  -- the edge-set bound
  set Q : ℕ := 2 * (Dc N + 1) * c with hQ
  set T : Finset (Finset (Sym2 (Fin (N + 1)))) :=
    ((Eall N).powerset).filter fun Z => Z.card ≤ Q with hT
  have himg : G.image Xset ⊆ (RST N ×ˢ T).image fun p => symmDiff p.1 p.2 := by
    intro X hX
    rw [mem_image] at hX
    obtain ⟨f, hf, rfl⟩ := hX
    rw [hG, mem_filter] at hf
    obtain ⟨Y, hY, hYc⟩ := repair N hN f
    rw [mem_image]
    refine ⟨(Y, symmDiff Y (Xset f)), ?_, symmDiff_symmDiff_cancel_left _ _⟩
    rw [mem_product, hT, mem_filter, mem_powerset]
    refine ⟨hY, ?_, ?_⟩
    · have hsd : symmDiff Y (Xset f) ⊆ Y ∪ Xset f := by
        intro x hx
        rw [Finset.mem_symmDiff] at hx
        rw [mem_union]
        tauto
      exact hsd.trans (union_subset (RST_subset_Eall hN hY) (Xset_subset_Eall f))
    · rw [symmDiff_comm]
      calc (symmDiff (Xset f) Y).card ≤ 2 * (Dc N + 1) * ncyc f := hYc
        _ ≤ Q := Nat.mul_le_mul_left _ hf.2
  have hTcard : T.card ≤ (cardE N + 1) ^ Q := by
    have := D_card_small_subsets_le (Eall N) Q
    rwa [card_Eall N (by omega)] at this
  have himgcard : (G.image Xset).card ≤ graceful N * (cardE N + 1) ^ Q := by
    calc (G.image Xset).card ≤ ((RST N ×ˢ T).image fun p => symmDiff p.1 p.2).card :=
          card_le_card himg
      _ ≤ (RST N ×ˢ T).card := card_image_le
      _ = (RST N).card * T.card := card_product _ _
      _ ≤ graceful N * (cardE N + 1) ^ Q := by
          rw [card_RST N hN]; exact Nat.mul_le_mul_left _ hTcard
  -- fibres
  have hfib : G.card ≤ 2 ^ c * (G.image Xset).card := by
    apply card_le_mul_card_image
    intro X hX
    rw [mem_image] at hX
    obtain ⟨f, hf, rfl⟩ := hX
    have hf' := hf
    rw [hG, mem_filter] at hf'
    calc (G.filter fun g => Xset g = Xset f).card
        ≤ (univ.filter fun g : RM N => Xset g = Xset f).card :=
          card_le_card (filter_subset_filter _ (subset_univ _))
      _ ≤ 2 ^ ncyc f := card_fiber_le f
      _ ≤ 2 ^ c := Nat.pow_le_pow_right (by norm_num) hf'.2
  have hGcard : G.card ≤ graceful N * (cardE N + 1) ^ Q * 2 ^ c := by
    calc G.card ≤ 2 ^ c * (G.image Xset).card := hfib
      _ ≤ 2 ^ c * (graceful N * (cardE N + 1) ^ Q) := Nat.mul_le_mul_left _ himgcard
      _ = graceful N * (cardE N + 1) ^ Q * 2 ^ c := by ring
  -- combine: W < 2 g (E+1)^Q 2^c
  have hWlt : (W : ℝ) ≤ graceful N * (2 * ((cardE N : ℝ) + 1) ^ Q * 2 ^ c) := by
    have : (G.card : ℝ) ≤ graceful N * ((cardE N : ℝ) + 1) ^ Q * 2 ^ c := by
      exact_mod_cast hGcard
    linarith
  -- exponential bound on the factor
  have hE1 : (1 : ℝ) ≤ (cardE N : ℝ) + 1 := by
    have : (0 : ℝ) ≤ cardE N := Nat.cast_nonneg _
    linarith
  have hlogE : 0 ≤ Real.log ((cardE N : ℝ) + 1) := Real.log_nonneg hE1
  have hfac : 2 * ((cardE N : ℝ) + 1) ^ Q * 2 ^ c ≤ Real.exp (bracket N * B + Real.log 2) := by
    have e1 : ((cardE N : ℝ) + 1) ^ Q = Real.exp (Q * Real.log ((cardE N : ℝ) + 1)) := by
      rw [← Real.log_pow, Real.exp_log (by positivity)]
    have e2 : (2 : ℝ) ^ c = Real.exp (c * Real.log 2) := by
      rw [← Real.log_pow, Real.exp_log (by positivity)]
    have e3 : 2 * Real.exp (Q * Real.log ((cardE N : ℝ) + 1)) * Real.exp (c * Real.log 2) =
        Real.exp (Real.log 2 + Q * Real.log ((cardE N : ℝ) + 1) + c * Real.log 2) := by
      rw [Real.exp_add, Real.exp_add, Real.exp_log (by norm_num)]
    rw [e1, e2, e3]
    apply Real.exp_le_exp.2
    have hQr : (Q : ℝ) = 2 * ((Dc N : ℝ) + 1) * c := by
      simp only [hQ]; push_cast; ring
    have hD : (0 : ℝ) ≤ (Dc N : ℝ) + 1 := by positivity
    have hl2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
    have k1 : (Q : ℝ) * Real.log ((cardE N : ℝ) + 1) ≤
        4 * ((Dc N : ℝ) + 1) * Real.log ((cardE N : ℝ) + 1) * B := by
      rw [hQr]
      have := mul_le_mul_of_nonneg_left hc_le (mul_nonneg hD hlogE)
      linarith
    have k2 : (c : ℝ) * Real.log 2 ≤ 2 * Real.log 2 * B := by
      have := mul_le_mul_of_nonneg_right hc_le hl2
      linarith
    have k3 : bracket N * B = 4 * ((Dc N : ℝ) + 1) * Real.log ((cardE N : ℝ) + 1) * B +
        2 * Real.log 2 * B := by
      simp only [bracket]; ring
    rw [k3]
    linarith
  have h151 := constant_151 N hN
  calc (W : ℝ) ≤ graceful N * (2 * ((cardE N : ℝ) + 1) ^ Q * 2 ^ c) := hWlt
    _ ≤ graceful N * Real.exp (bracket N * B + Real.log 2) :=
        mul_le_mul_of_nonneg_left hfac (Nat.cast_nonneg _)
    _ ≤ graceful N * Real.exp (151 * Lam N ^ 4) :=
        mul_le_mul_of_nonneg_left (Real.exp_le_exp.2 h151) (Nat.cast_nonneg _)

end PerM


==> anc/lean/PerM/Constants.lean <==
/- §3.5, "The constant": the elementary inequalities that turn the counting bound into 151 Λ⁴.
   m = N−1, D = ⌈log₂ m⌉, |E| = (N−1)(N+2)/2, R = ⌊N/2⌋, H_R = Σ_{a≤R} 1/a, B_N = 8H_R² + 16⌊log₂ m⌋. -/
import PerM.MainThm

open Real

namespace PerM

/-- `D = ⌈log₂ m⌉` -/
def Dc (N : ℕ) : ℕ := Nat.clog 2 (N - 1)
/-- `⌊log₂ m⌋` -/
def Df (N : ℕ) : ℕ := Nat.log 2 (N - 1)
/-- `|E| = (N−1)(N+2)/2` -/
def cardE (N : ℕ) : ℕ := (N - 1) * (N + 2) / 2
/-- `H_R`, `R = ⌊N/2⌋` -/
noncomputable def HR (N : ℕ) : ℝ := (harmonic (N / 2) : ℝ)
/-- `B_N = 8 H_R² + 16 ⌊log₂ m⌋` -/
noncomputable def BN (N : ℕ) : ℝ := 8 * HR N ^ 2 + 16 * (Df N : ℝ)
/-- the bracket `4(D+1) log(|E|+1) + 2 log 2` -/
noncomputable def bracket (N : ℕ) : ℝ := 4 * ((Dc N : ℝ) + 1) * Real.log ((cardE N : ℝ) + 1) + 2 * Real.log 2

theorem log_N_le (N : ℕ) (hN : 3 ≤ N) : Real.log N ≤ Lam N - 1 := by
  unfold Lam
  have : Real.log N ≤ Real.log ((N : ℝ) + 1) := Real.log_le_log (by exact_mod_cast (by omega : 0 < N)) (by linarith)
  linarith

/-- `D + 1 ≤ log N / log 2 + 2` -/
theorem Dc_le (N : ℕ) (hN : 3 ≤ N) : (Dc N : ℝ) + 1 ≤ Real.log N / Real.log 2 + 2 := by
  have hm : 1 < N - 1 := by omega
  have h := Nat.pow_pred_clog_lt_self (by norm_num : 1 < 2) hm
  have hpos : 0 < Nat.clog 2 (N - 1) := Nat.clog_pos (by norm_num) hm
  have h2 : (2 : ℝ) ^ (Dc N - 1) ≤ N := by
    have h' : (2 : ℕ) ^ (Nat.clog 2 (N - 1)).pred ≤ N := by omega
    have : (2 : ℕ) ^ (Dc N - 1) ≤ N := by simpa [Dc, Nat.pred_eq_sub_one] using h'
    exact_mod_cast this
  have hl : ((Dc N : ℝ) - 1) * Real.log 2 ≤ Real.log N := by
    have := Real.log_le_log (by positivity) h2
    rw [Real.log_pow] at this
    have e : ((Dc N - 1 : ℕ) : ℝ) = (Dc N : ℝ) - 1 := by
      rw [Nat.cast_sub (by unfold Dc; omega)]; simp
    rw [e] at this; exact this
  have hl2 := Real.log_two_gt_d9
  rw [← sub_nonneg]
  have : Real.log N / Real.log 2 ≥ (Dc N : ℝ) - 1 := by
    rw [ge_iff_le, le_div_iff₀ (by linarith)]; exact hl
  linarith

/-- `⌊log₂ m⌋ ≤ log N / log 2` -/
theorem Df_le (N : ℕ) (hN : 3 ≤ N) : (Df N : ℝ) ≤ Real.log N / Real.log 2 := by
  have h : (2 : ℕ) ^ Nat.log 2 (N - 1) ≤ N - 1 := Nat.pow_log_le_self 2 (by omega)
  have h2 : (2 : ℝ) ^ Df N ≤ N := by
    have : (2 : ℕ) ^ Df N ≤ N := by unfold Df; omega
    exact_mod_cast this
  have := Real.log_le_log (by positivity) h2
  rw [Real.log_pow] at this
  rw [le_div_iff₀ (by linarith [Real.log_two_gt_d9])]; exact this

/-- `log(|E|+1) ≤ 2 log N` -/
theorem log_cardE_le (N : ℕ) (hN : 3 ≤ N) : Real.log ((cardE N : ℝ) + 1) ≤ 2 * Real.log N := by
  have hNR : (3 : ℝ) ≤ N := by exact_mod_cast hN
  have h1 : ((cardE N : ℕ) : ℝ) ≤ (((N - 1) * (N + 2) : ℕ) : ℝ) / 2 := by
    unfold cardE; exact_mod_cast Nat.cast_div_le
  have h2 : (((N - 1) * (N + 2) : ℕ) : ℝ) = ((N : ℝ) - 1) * (N + 2) := by
    rw [Nat.cast_mul, Nat.cast_sub (by omega)]; push_cast; ring
  rw [h2] at h1
  have hR : ((cardE N : ℝ) + 1) ≤ (N : ℝ) ^ 2 := by nlinarith
  have := Real.log_le_log (by positivity) hR
  rw [Real.log_pow] at this; push_cast at this; exact this

/-- `H_R ≤ Λ − 0.69` -/
theorem HR_le (N : ℕ) (hN : 3 ≤ N) : HR N ≤ Lam N - 0.69 := by
  unfold HR Lam
  have h := harmonic_le_one_add_log (N / 2)
  have hR : ((N / 2 : ℕ) : ℝ) ≤ (N : ℝ) / 2 := by
    have := Nat.div_mul_le_self N 2
    have h2 : ((N / 2 : ℕ) : ℝ) * 2 ≤ N := by exact_mod_cast this
    linarith
  have hRpos : (0 : ℝ) < ((N / 2 : ℕ) : ℝ) := by
    have : 1 ≤ N / 2 := by omega
    exact_mod_cast this
  have h2 : Real.log ((N / 2 : ℕ) : ℝ) ≤ Real.log ((N : ℝ) / 2) := Real.log_le_log hRpos hR
  rw [Real.log_div (by positivity) (by norm_num)] at h2
  have h3 : Real.log N ≤ Real.log ((N : ℝ) + 1) := Real.log_le_log (by positivity) (by linarith)
  have h4 := Real.log_two_gt_d9
  linarith

/-- (a) the bracket is at most `11.55 Λ²` -/
theorem bracket_le (N : ℕ) (hN : 3 ≤ N) : bracket N ≤ 11.55 * Lam N ^ 2 := by
  unfold bracket
  have hD := Dc_le N hN
  have hE := log_cardE_le N hN
  have hx := log_N_le N hN
  have hΛ := Lam_ge N hN
  have hl2 := Real.log_two_gt_d9
  have hl2' := Real.log_two_lt_d9
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast (by omega : 1 ≤ N))
  have hD0 : (0 : ℝ) ≤ (Dc N : ℝ) + 1 := by positivity
  set x := Real.log N with hx'
  set Λ := Lam N with hΛ'
  have hE0 : 0 ≤ Real.log ((cardE N : ℝ) + 1) := Real.log_nonneg (by
    have : (0 : ℝ) ≤ cardE N := by positivity
    linarith)
  have h1 : 4 * ((Dc N : ℝ) + 1) * Real.log ((cardE N : ℝ) + 1) ≤ 4 * (x / Real.log 2 + 2) * (2 * x) := by
    have := mul_le_mul hD hE hE0 (by linarith)
    nlinarith
  have h2 : x / Real.log 2 ≤ 1.4427 * x := by
    rw [div_le_iff₀ (by linarith)]; nlinarith
  have h3 : 4 * (x / Real.log 2 + 2) * (2 * x) ≤ 4 * (1.4427 * x + 2) * (2 * x) := by
    have : 0 ≤ 2 * x := by linarith
    apply mul_le_mul_of_nonneg_right _ this
    linarith
  have hx2 : x ^ 2 ≤ (Λ - 1) ^ 2 := pow_le_pow_left₀ hlogN hx 2
  have h4 : 4 * (1.4427 * x + 2) * (2 * x) + 2 * Real.log 2 ≤ 11.55 * Λ ^ 2 := by
    have h5 : 4 * (1.4427 * x + 2) * (2 * x) + 2 * Real.log 2
        ≤ 11.5416 * (Λ - 1) ^ 2 + 16 * (Λ - 1) + 2 * 0.6931471808 := by nlinarith
    have h6 : 11.5416 * (Λ - 1) ^ 2 + 16 * (Λ - 1) + 2 * 0.6931471808 ≤ 11.55 * Λ ^ 2 := by nlinarith
    linarith
  linarith

/-- (b) `B_N ≤ 8Λ² + 12.05Λ` -/
theorem BN_le (N : ℕ) (hN : 3 ≤ N) : BN N ≤ 8 * Lam N ^ 2 + 12.05 * Lam N := by
  unfold BN
  have hH := HR_le N hN
  have hDf := Df_le N hN
  have hx := log_N_le N hN
  have hΛ := Lam_ge N hN
  have hl2 := Real.log_two_gt_d9
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast (by omega : 1 ≤ N))
  have hH0 : 0 ≤ HR N := by
    unfold HR; exact_mod_cast (harmonic_pos (by omega : N / 2 ≠ 0)).le
  set x := Real.log N
  set Λ := Lam N
  have h1 : HR N ^ 2 ≤ (Λ - 0.69) ^ 2 := pow_le_pow_left₀ hH0 hH 2
  have h2 : (Df N : ℝ) ≤ 1.4427 * x := by
    refine hDf.trans ?_
    rw [div_le_iff₀ (by linarith)]; nlinarith
  have h3 : 1.4427 * x ≤ 1.4427 * (Λ - 1) := by linarith
  nlinarith

/-- (c) `bracket · B_N + log 2 ≤ 151 Λ⁴` — the constant of Theorem 1.1 -/
theorem constant_151 (N : ℕ) (hN : 3 ≤ N) : bracket N * BN N + Real.log 2 ≤ 151 * Lam N ^ 4 := by
  have ha := bracket_le N hN
  have hb := BN_le N hN
  have hΛ := Lam_ge N hN
  have hl2 := Real.log_two_lt_d9
  have hB0 : 0 ≤ BN N := by
    unfold BN; have : (0 : ℝ) ≤ Df N := by positivity
    positivity
  have hbr0 : 0 ≤ bracket N := by
    unfold bracket
    have : 0 ≤ Real.log ((cardE N : ℝ) + 1) := Real.log_nonneg (by
      have : (0 : ℝ) ≤ cardE N := by positivity
      linarith)
    have := Real.log_two_gt_d9
    positivity
  set Λ := Lam N
  have hprod : bracket N * BN N ≤ 11.55 * Λ ^ 2 * (8 * Λ ^ 2 + 12.05 * Λ) :=
    mul_le_mul ha hb hB0 (by positivity)
  have hΛ3 : 2.38 * Λ ^ 3 ≤ Λ ^ 4 := by
    have : Λ ^ 3 ≥ 0 := by positivity
    nlinarith
  have hΛ4 : (32 : ℝ) ≤ Λ ^ 4 := by
    have : (2.38 : ℝ) ^ 4 ≤ Λ ^ 4 := pow_le_pow_left₀ (by norm_num) hΛ 4
    norm_num at this; linarith
  nlinarith

end PerM


==> anc/lean/PerM/CycleBreak.lean <==
/-
PerM/CycleBreak.lean — deleting one edge from each cycle of a rainbow map leaves a forest of the
contracted graph.
-/
import PerM.EdgeDefs
import PerM.C_Break

open Finset

namespace PerM

theorem cycle_break (N : ℕ) (hN : 3 ≤ N) (f : RM N) :
    ∃ F ⊆ Xset f, F.card + ncyc f = N - 1 ∧ Acyc (insert (ground N) F) :=
  cycle_break_aux N hN f

end PerM


==> anc/lean/PerM/CycleCount.lean <==
/-
PerM/CycleCount.lean — Section 4: the expected number of cycles is at most `B_N`
(Lemma 4.1 swap, Lemma 4.2 pointing, Lemma 4.3 membership, Theorem 4.4).
-/
import PerM.RMDefs
import PerM.E_Count

open Finset

namespace PerM

/-- **Theorem 4.4**, summed over all types: `Σ_f c(f) ≤ B_N · W(N)`. -/
theorem sum_ncyc_le (N : ℕ) (hN : 3 ≤ N) :
    (∑ f : RM N, (ncyc f : ℝ)) ≤ BN N * Fintype.card (RM N) := by
  classical
  -- group the rainbow maps by their type `dir`
  have h1 : (∑ f : RM N, (ncyc f : ℝ)) =
      ∑ dir : Fin (N - 1) → Bool, ∑ f ∈ CycE.board N dir, (ncyc f : ℝ) :=
    (Finset.sum_fiberwise univ (fun f : RM N => f.1.2) (fun f => (ncyc f : ℝ))).symm
  have h2 : (Fintype.card (RM N) : ℝ) =
      ∑ dir : Fin (N - 1) → Bool, ((CycE.board N dir).card : ℝ) := by
    rw [← Finset.card_univ,
      Finset.card_eq_sum_card_fiberwise (f := fun f : RM N => f.1.2) (t := univ)
        (fun _ _ => mem_univ _)]
    push_cast
    rfl
  rw [h1, h2, Finset.mul_sum]
  exact Finset.sum_le_sum fun dir _ => CycE.sum_ncyc_board dir

end PerM


==> anc/lean/PerM/D_Subsets.lean <==
/-
PerM/D_Subsets.lean — helper for `compare_RM`: the number of subsets of size at most
`Q` of an `n`-set is at most `(n+1)^Q`.
-/
import Mathlib

open Finset

namespace PerM

/-- `#{Z ⊆ S : |Z| ≤ Q} ≤ (|S|+1)^Q`. -/
theorem D_card_small_subsets_le {α : Type*} [DecidableEq α] (S : Finset α) (Q : ℕ) :
    ((S.powerset).filter fun Z => Z.card ≤ Q).card ≤ (S.card + 1) ^ Q := by
  have hsub : ((S.powerset).filter fun Z => Z.card ≤ Q) ⊆
      (range (Q + 1)).biUnion fun k => S.powersetCard k := by
    intro Z hZ
    rw [mem_filter, mem_powerset] at hZ
    rw [mem_biUnion]
    exact ⟨Z.card, mem_range.2 (by omega), mem_powersetCard.2 ⟨hZ.1, rfl⟩⟩
  calc ((S.powerset).filter fun Z => Z.card ≤ Q).card
      ≤ ((range (Q + 1)).biUnion fun k => S.powersetCard k).card := card_le_card hsub
    _ ≤ ∑ k ∈ range (Q + 1), (S.powersetCard k).card := card_biUnion_le
    _ = ∑ k ∈ range (Q + 1), S.card.choose k := by simp [card_powersetCard]
    _ ≤ ∑ k ∈ range (Q + 1), S.card ^ k * 1 ^ (Q - k) * Q.choose k := by
        apply sum_le_sum
        intro k hk
        have h1 : S.card.choose k ≤ S.card ^ k := Nat.choose_le_pow _ _
        have h2 : 1 ≤ Q.choose k := Nat.choose_pos (by simp at hk; omega)
        simp only [one_pow, mul_one]
        nlinarith
    _ = (S.card + 1) ^ Q := (add_pow _ _ _).symm

end PerM


==> anc/lean/PerM/Defs.lean <==
/-
PerM/Defs.lean — objects of Section 4 of "How many graceful labelings do trees have?"
(TAOCP 7.2.2.3–106).  N = number of edges, m = N − 1.
-/
import Mathlib

namespace PerM

/-- The matrix `M` of the paper, with rows `a = i+1` and columns `d = j+1`:
`M_{a,d} = [d ≤ a] + [d ≤ N − a]`. -/
def M (N : ℕ) : Matrix (Fin (N - 1)) (Fin (N - 1)) ℤ := fun a d =>
  (if d.val + 1 ≤ a.val + 1 then 1 else 0) + (if d.val + 1 + (a.val + 1) ≤ N then 1 else 0)

/-- `per M` (OEIS A134983). -/
def perM (N : ℕ) : ℤ := (M N).permanent

/-- The multipliers `λ_k` of Lemma 4.4: `(2k+2)(2k+1)` when `m` is even, `(2k+1)(2k)` when `m` is odd. -/
def lam (mEven : Bool) (k : ℕ) : ℤ :=
  if mEven then (2 * k + 2) * (2 * k + 1) else (2 * k + 1) * (2 * k)

/-- The triangle `t_{s,k}` of Lemma 4.4. -/
def t (mEven : Bool) : ℕ → ℕ → ℤ
  | 0, 0 => 1
  | 0, _ + 1 => 0
  | s + 1, 0 => lam mEven 0 * t mEven s 0
  | s + 1, k + 1 => t mEven s k + lam mEven (k + 1) * t mEven s (k + 1)

/-- The alternating sums of Lemma 4.4: `A_{2q}` (`mEven = true`) and `A_{2q-1}` (`mEven = false`), `q ≥ 1`. -/
def altSum (mEven : Bool) (q : ℕ) : ℤ :=
  2 * ∑ k ∈ Finset.range q, (-1) ^ (q - 1 - k) * t mEven (q - 1) k *
    ((if mEven then 2 * k + 2 else 2 * k + 1).factorial : ℤ)

end PerM


==> anc/lean/PerM/Density.lean <==
/- Lemma 4.10: the exact density.  cdhWeight α (3/4) (5/4) x = 4πx(x²+1/16) tanh(2πx) |Γ(α+ix)|², and mass = π^{3/2}. -/
import PerM.Moment
import PerM.GammaNorm

open Real MeasureTheory

namespace PerM

theorem norm_sq_Gamma_five_quarters (x : ℝ) :
    ‖Complex.Gamma (5 / 4 + x * Complex.I)‖ ^ 2 = (1 / 16 + x ^ 2) * ‖Complex.Gamma (1 / 4 + x * Complex.I)‖ ^ 2 := by
  have hz : ((1 / 4 : ℂ) + x * Complex.I) ≠ 0 := by
    intro h; have := congrArg Complex.re h; simp at this
  have e : ((5 / 4 : ℂ) + x * Complex.I) = ((1 / 4 : ℂ) + x * Complex.I) + 1 := by ring
  rw [e, Complex.Gamma_add_one _ hz, norm_mul, mul_pow]
  congr 1
  have : ((1 / 4 : ℂ) + x * Complex.I) = (((1 / 4 : ℝ) : ℂ) + x * Complex.I) := by push_cast; ring
  rw [this, Complex.sq_norm, Complex.normSq_add_mul_I]; ring

/-- Lemma 4.10 (unnormalised). -/
theorem cdhWeight_formula (α x : ℝ) (hx : 0 < x) :
    cdhWeight α (3 / 4) (5 / 4) x
      = 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) * ‖Complex.Gamma (α + x * Complex.I)‖ ^ 2 := by
  unfold cdhWeight
  have h2 : (2 : ℂ) * x * Complex.I = ((2 * x : ℝ) : ℂ) * Complex.I := by push_cast; ring
  have h34 : (((3 / 4 : ℝ) : ℂ) + x * Complex.I) = (3 / 4 : ℂ) + x * Complex.I := by push_cast; ring
  have h54 : (((5 / 4 : ℝ) : ℂ) + x * Complex.I) = (5 / 4 : ℂ) + x * Complex.I := by push_cast; ring
  rw [h2, h34, h54, norm_div, norm_mul, norm_mul, div_pow, mul_pow, mul_pow,
    norm_sq_Gamma_I (2 * x) (by positivity), norm_sq_Gamma_five_quarters]
  have hpair := norm_sq_Gamma_quarter_pair x
  have hsh : 0 < Real.sinh (π * (2 * x)) := by
    rw [Real.sinh_pos_iff]; positivity
  have hch : 0 < Real.cosh (2 * π * x) := Real.cosh_pos _
  have e : π * (2 * x) = 2 * π * x := by ring
  rw [e] at hsh ⊢
  rw [Real.tanh_eq_sinh_div_cosh]
  generalize ‖Complex.Gamma ((α : ℂ) + x * Complex.I)‖ ^ 2 = G
  generalize ‖Complex.Gamma (3 / 4 + (x : ℂ) * Complex.I)‖ ^ 2 = A at hpair ⊢
  generalize ‖Complex.Gamma (1 / 4 + (x : ℂ) * Complex.I)‖ ^ 2 = B at hpair ⊢
  have hAB : A * B = 2 * π ^ 2 / Real.cosh (2 * π * x) := by rw [mul_comm]; exact hpair
  have : G * A * ((1 / 16 + x ^ 2) * B) = G * (1 / 16 + x ^ 2) * (A * B) := by ring
  rw [this, hAB]
  field_simp
  ring

theorem mass_value (b : Bool) : mass (alpha b) (3 / 4) (5 / 4) = π * √π := by
  rw [mass_eq _ _ _ (alpha_pos b) (by norm_num) (by norm_num)]
  have h32 : Real.Gamma (3 / 2) = √π / 2 := by
    have : (3 / 2 : ℝ) = 1 / 2 + 1 := by norm_num
    rw [this, Real.Gamma_add_one (by norm_num), Real.Gamma_one_half_eq]; ring
  cases b
  · simp only [alpha, Bool.false_eq_true, if_false]
    have e1 : (1 / 4 : ℝ) + 3 / 4 = 1 := by norm_num
    have e2 : (1 / 4 : ℝ) + 5 / 4 = 3 / 2 := by norm_num
    have e3 : (3 / 4 : ℝ) + 5 / 4 = 2 := by norm_num
    rw [e1, e2, e3, Real.Gamma_one, Real.Gamma_two, h32]; ring
  · simp only [alpha, if_true]
    have e1 : (3 / 4 : ℝ) + 3 / 4 = 3 / 2 := by norm_num
    have e2 : (3 / 4 : ℝ) + 5 / 4 = 2 := by norm_num
    rw [e1, e2, Real.Gamma_two, h32]; ring

end PerM


==> anc/lean/PerM/E_Board.lean <==
/-
PerM/E_Board.lean — Section 4.1 in counting form: boards of a fixed type, histories,
Lemma 4.1 (swap) and Lemma 4.2 (pointing to a given vertex).
-/
import PerM.RMDefs

open Finset

namespace PerM
namespace CycE

variable {N : ℕ}

/-- The rank `ρ(v) = min(v, N-v)` (zero on the ground). -/
def rho (N : ℕ) (v : Fin (N + 1)) : ℕ := min (v : ℕ) (N - v)

/-- The rainbow maps of type `dir` (the rook placements on its Ferrers board). -/
def board (N : ℕ) (dir : Fin (N - 1) → Bool) : Finset (RM N) :=
  univ.filter fun f => f.1.2 = dir

/-- The completions of the history "rows in `S` take the lengths given by `c`". -/
def comp (N : ℕ) (dir : Fin (N - 1) → Bool) (S : Finset (Fin (N - 1)))
    (c : Fin (N - 1) → Fin (N - 1)) : Finset (RM N) :=
  univ.filter fun f => f.1.2 = dir ∧ ∀ a ∈ S, f.1.1 a = c a

theorem mem_comp {dir : Fin (N - 1) → Bool} {S : Finset (Fin (N - 1))}
    {c : Fin (N - 1) → Fin (N - 1)} {f : RM N} :
    f ∈ comp N dir S c ↔ f.1.2 = dir ∧ ∀ a ∈ S, f.1.1 a = c a := by
  simp [comp]

theorem next_vtx (f : RM N) (a : Fin (N - 1)) : next f (vtx a) = target f a := by
  have h : IsInterior N (vtx a) := by
    unfold IsInterior vtx; have := a.isLt; simp only; omega
  unfold next
  rw [dif_pos h]
  congr 1

theorem target_val_true (f : RM N) (a : Fin (N - 1)) (h : f.1.2 a = true) :
    ((target f a : Fin (N + 1)) : ℕ) = a + 1 + (f.1.1 a + 1) := by
  unfold target; rw [dif_pos h]

theorem target_val_false (f : RM N) (a : Fin (N - 1)) (h : ¬ f.1.2 a = true) :
    ((target f a : Fin (N + 1)) : ℕ) = a - f.1.1 a := by
  unfold target; rw [dif_neg h]

/-- With the same direction, the target determines the length. -/
theorem len_eq_of_target_eq {f g : RM N} {a : Fin (N - 1)} (hd : f.1.2 a = g.1.2 a)
    (ht : target f a = target g a) : f.1.1 a = g.1.1 a := by
  have hv := congrArg Fin.val ht
  have hf := f.2 a; have hg := g.2 a
  by_cases h : f.1.2 a = true
  · have h' : g.1.2 a = true := hd ▸ h
    rw [target_val_true f a h, target_val_true g a h'] at hv
    exact Fin.ext (by omega)
  · have h' : ¬ g.1.2 a = true := hd ▸ h
    rw [target_val_false f a h, target_val_false g a h'] at hv
    simp only [valid, h, h', Bool.false_eq_true, if_false] at hf hg
    exact Fin.ext (by omega)

theorem target_ne_vtx (f : RM N) (a : Fin (N - 1)) : target f a ≠ vtx a := by
  intro ht
  have hv := congrArg Fin.val ht
  have hf := f.2 a
  by_cases h : f.1.2 a = true
  · rw [target_val_true f a h] at hv; simp [vtx] at hv
  · rw [target_val_false f a h] at hv; simp [vtx] at hv; omega

theorem valid_mono {a d d' : ℕ} {b : Bool} (h : valid N a d' b) (hd : d ≤ d') : valid N a d b := by
  unfold valid at *; split_ifs at * <;> omega

/-! ### Swapping two rows -/

/-- Swap the lengths of rows `k` and `k'` when this is allowed (otherwise do nothing). -/
def swapRows (f : RM N) (k k' : Fin (N - 1)) : RM N :=
  if h : valid N k (f.1.1 k') (f.1.2 k) ∧ valid N k' (f.1.1 k) (f.1.2 k') then
    ⟨(f.1.1 * Equiv.swap k k', f.1.2), by
      intro a
      simp only [Equiv.Perm.mul_apply]
      by_cases hak : a = k
      · subst hak; rw [Equiv.swap_apply_left]; exact h.1
      by_cases hak' : a = k'
      · subst hak'; rw [Equiv.swap_apply_right]; exact h.2
      rw [Equiv.swap_apply_of_ne_of_ne hak hak']; exact f.2 a⟩
  else f

theorem swapRows_of {f : RM N} {k k' : Fin (N - 1)}
    (h : valid N k (f.1.1 k') (f.1.2 k) ∧ valid N k' (f.1.1 k) (f.1.2 k')) :
    (swapRows f k k').1 = (f.1.1 * Equiv.swap k k', f.1.2) := by
  unfold swapRows; rw [dif_pos h]

/-- **Lemma 4.1 (swap)**, counting form. -/
theorem swap_count (dir : Fin (N - 1) → Bool) (S : Finset (Fin (N - 1)))
    (c : Fin (N - 1) → Fin (N - 1)) (k : Fin (N - 1)) (hk : k ∉ S) (d d' : Fin (N - 1))
    (hdd : d < d') (hd' : d' ∉ S.image c) (hv : valid N k d' (dir k)) :
    ((comp N dir S c).filter fun f => f.1.1 k = d).card ≤
      ((comp N dir S c).filter fun f => f.1.1 k = d').card := by
  classical
  let g : RM N → RM N := fun f => swapRows f k (f.1.1.symm d')
  -- the row using `d'` in a completion with `δ_k = d`
  have key : ∀ f ∈ (comp N dir S c).filter (fun f => f.1.1 k = d),
      valid N k (f.1.1 (f.1.1.symm d')) (f.1.2 k) ∧
        valid N (f.1.1.symm d') (f.1.1 k) (f.1.2 (f.1.1.symm d')) := by
    intro f hf
    rw [mem_filter, mem_comp] at hf
    obtain ⟨⟨hdir, -⟩, hfk⟩ := hf
    refine ⟨?_, ?_⟩
    · rw [Equiv.apply_symm_apply, hdir]; exact hv
    · have h2 := f.2 (f.1.1.symm d')
      rw [Equiv.apply_symm_apply] at h2
      rw [hfk]; exact valid_mono h2 (le_of_lt hdd)
  apply Finset.card_le_card_of_injOn g
  · intro f hf
    have hk' := key f hf
    rw [mem_coe, mem_filter, mem_comp] at hf
    rw [mem_coe, mem_filter, mem_comp]
    obtain ⟨⟨hdir, hS⟩, hfk⟩ := hf
    simp only [g, swapRows_of hk', Equiv.Perm.mul_apply, Equiv.swap_apply_left,
      Equiv.apply_symm_apply]
    refine ⟨⟨hdir, ?_⟩, trivial⟩
    intro a ha
    have hak : a ≠ k := fun h => hk (h ▸ ha)
    have hak' : a ≠ f.1.1.symm d' := by
      intro h
      apply hd'
      rw [mem_image]
      exact ⟨a, ha, by rw [← hS a ha, h, Equiv.apply_symm_apply]⟩
    rw [Equiv.swap_apply_of_ne_of_ne hak hak']; exact hS a ha
  · intro f₁ hf₁ f₂ hf₂ heq
    have h₁ := key f₁ hf₁; have h₂ := key f₂ hf₂
    rw [mem_coe, mem_filter, mem_comp] at hf₁ hf₂
    obtain ⟨⟨hd₁, -⟩, hk₁⟩ := hf₁
    obtain ⟨⟨hd₂, -⟩, hk₂⟩ := hf₂
    have e := congrArg Subtype.val heq
    simp only [g, swapRows_of h₁, swapRows_of h₂, Prod.mk.injEq] at e
    obtain ⟨e1, e2⟩ := e
    -- the swapped rows coincide
    have hk' : f₁.1.1.symm d' = f₂.1.1.symm d' := by
      have a1 : (f₁.1.1 * Equiv.swap k (f₁.1.1.symm d')) (f₁.1.1.symm d') = d := by
        rw [Equiv.Perm.mul_apply, Equiv.swap_apply_right, hk₁]
      have a2 : (f₂.1.1 * Equiv.swap k (f₂.1.1.symm d')) (f₂.1.1.symm d') = d := by
        rw [Equiv.Perm.mul_apply, Equiv.swap_apply_right, hk₂]
      rw [e1] at a1
      exact (f₂.1.1 * Equiv.swap k (f₂.1.1.symm d')).injective (a1.trans a2.symm)
    rw [hk'] at e1
    have e3 : f₁.1.1 = f₂.1.1 := mul_right_cancel e1
    exact Subtype.ext (Prod.ext e3 e2)

/-- **Lemma 4.2 (pointing to a given vertex)**, counting form: given a history with `|S|` cells
and an unrevealed row `k`, the completions in which `k` points to `v`, multiplied by
`ρ(v) + 1 - |S|`, are at most all completions. -/
theorem point_count (dir : Fin (N - 1) → Bool) (S : Finset (Fin (N - 1)))
    (c : Fin (N - 1) → Fin (N - 1)) (k : Fin (N - 1)) (hk : k ∉ S) (v : Fin (N + 1)) :
    ((comp N dir S c).filter fun f => target f k = v).card * (rho N v + 1 - S.card) ≤
      (comp N dir S c).card := by
  classical
  set C := comp N dir S c with hC
  by_cases hne : (C.filter fun f => target f k = v) = ∅
  · rw [hne]; simp
  obtain ⟨f₁, hf₁⟩ := Finset.nonempty_iff_ne_empty.mpr hne
  rw [mem_filter, hC, mem_comp] at hf₁
  obtain ⟨⟨hdir₁, hS₁⟩, ht₁⟩ := hf₁
  set d := f₁.1.1 k with hd
  -- pointing to `v` is the same as taking the length `d`
  have hpt : (C.filter fun f => target f k = v) = C.filter fun f => f.1.1 k = d := by
    apply Finset.filter_congr
    intro f hf
    rw [hC, mem_comp] at hf
    have hdk : f.1.2 k = f₁.1.2 k := by rw [hf.1, hdir₁]
    constructor
    · intro h; exact len_eq_of_target_eq hdk (h.trans ht₁.symm)
    · intro h
      rw [← ht₁]
      unfold target
      have hl : f.1.1 k = f₁.1.1 k := h
      by_cases hb : f.1.2 k = true
      · have hb' : f₁.1.2 k = true := hdk ▸ hb
        rw [dif_pos hb, dif_pos hb']; ext; simp [hl]
      · have hb' : ¬ f₁.1.2 k = true := hdk ▸ hb
        rw [dif_neg hb, dif_neg hb']; ext; simp [hl]
  rw [hpt]
  -- `d` is not used by the history
  have hdA : d ∉ S.image c := by
    rw [mem_image]
    rintro ⟨a, ha, hca⟩
    have : f₁.1.1 a = f₁.1.1 k := by rw [hS₁ a ha, hca]
    exact hk (f₁.1.1.injective this ▸ ha)
  -- the admissible lengths at least `d`
  set A := (univ.filter fun d' : Fin (N - 1) => d ≤ d' ∧ valid N k d' (dir k)) \ S.image c
    with hA
  -- there are at least `ρ(v)+1` admissible lengths `≥ d`
  have hval := f₁.2 k
  rw [hdir₁] at hval
  have hcard1 : rho N v + 1 ≤
      (univ.filter fun d' : Fin (N - 1) => d ≤ d' ∧ valid N k d' (dir k)).card := by
    have hv := congrArg Fin.val ht₁
    have hbnd : ∀ i : ℕ, i < rho N v + 1 →
        (d : ℕ) + i < N - 1 ∧ valid N k ((d : ℕ) + i) (dir k) := by
      intro i hi
      unfold rho at hi
      by_cases hb : dir k = true
      · have hb' : f₁.1.2 k = true := by rw [hdir₁]; exact hb
        rw [target_val_true f₁ k hb'] at hv
        simp only [valid, hb, if_true] at hval ⊢
        omega
      · have hb' : ¬ f₁.1.2 k = true := by rw [hdir₁]; exact hb
        rw [target_val_false f₁ k hb'] at hv
        simp only [valid, hb, Bool.false_eq_true, if_false] at hval ⊢
        have := k.isLt
        omega
    have := Finset.card_le_card_of_injOn
      (s := (univ : Finset (Fin (rho N v + 1))))
      (t := univ.filter fun d' : Fin (N - 1) => d ≤ d' ∧ valid N k d' (dir k))
      (fun i => (⟨(d : ℕ) + i, (hbnd i i.isLt).1⟩ : Fin (N - 1)))
      (by
        intro i _
        simp only [coe_filter, mem_univ, true_and, Set.mem_setOf_eq]
        exact ⟨by rw [Fin.le_def]; simp, (hbnd i i.isLt).2⟩)
      (by
        intro i _ j _ hij
        simp only [Fin.mk.injEq] at hij
        exact Fin.ext (by omega))
    simpa using this
  have hcardA : rho N v + 1 - S.card ≤ A.card := by
    have h1 := Finset.le_card_sdiff (S.image c)
      (univ.filter fun d' : Fin (N - 1) => d ≤ d' ∧ valid N k d' (dir k))
    have h2 := Finset.card_image_le (s := S) (f := c)
    rw [hA]; omega
  -- each admissible length is at least as frequent as `d`
  have hle : ∀ d' ∈ A, (C.filter fun f => f.1.1 k = d).card ≤
      (C.filter fun f => f.1.1 k = d').card := by
    intro d' hd'
    simp only [hA, mem_sdiff, mem_filter, mem_univ, true_and] at hd'
    obtain ⟨⟨hdd, hv'⟩, hnot⟩ := hd'
    rcases eq_or_lt_of_le hdd with h | h
    · rw [h]
    · exact swap_count dir S c k hk d d' h hnot hv'
  -- the classes `δ_k = d'` are disjoint
  have hsum : ∑ d' ∈ A, (C.filter fun f => f.1.1 k = d').card ≤ C.card := by
    rw [Finset.sum_card_fiberwise_eq_card_filter]
    exact Finset.card_le_card (Finset.filter_subset _ _)
  calc (C.filter fun f => f.1.1 k = d).card * (rho N v + 1 - S.card)
      ≤ (C.filter fun f => f.1.1 k = d).card * A.card := Nat.mul_le_mul_left _ hcardA
    _ = ∑ _d' ∈ A, (C.filter fun f => f.1.1 k = d).card := by rw [sum_const, smul_eq_mul, mul_comm]
    _ ≤ ∑ d' ∈ A, (C.filter fun f => f.1.1 k = d').card := Finset.sum_le_sum hle
    _ ≤ C.card := hsum

end CycE
end PerM


==> anc/lean/PerM/E_Count.lean <==
/-
PerM/E_Count.lean — the probabilistic half of Theorem 4.4 in counting form, and the
per-type bound `Σ_{f of type dir} c(f) ≤ B_N · #board(dir)`.
-/
import PerM.E_Memb
import PerM.E_Kinds

open Finset Function

namespace PerM
namespace CycE

variable {N : ℕ}

/-- `Φ(r) = Σ_{1 ≤ t ≤ r/2} 4/(t r)`, the bound for the expected weight of a vertex of rank `r`. -/
noncomputable def vtxBound (r : ℕ) : ℝ := ∑ t ∈ Icc 1 (r / 2), 4 / ((t : ℝ) * r)

theorem vtxBound_nonneg (r : ℕ) : 0 ≤ vtxBound r := by
  unfold vtxBound; exact sum_nonneg fun t _ => by positivity

theorem vtxBound_zero : vtxBound 0 = 0 := by simp [vtxBound]

/-- Expected weight of one vertex on a board (Lemma 4.3 with `ρ(v) ≥ 2t`). -/
theorem sum_hval_board (dir : Fin (N - 1) → Bool) (v : Fin (N + 1)) :
    ∑ f ∈ board N dir, hval f v ≤ vtxBound (rho N v) * (board N dir).card := by
  classical
  set B := board N dir
  set r := rho N v
  have e : ∀ f : RM N, hval f v = ∑ t ∈ Icc 1 (r / 2),
      if IsInterior N v ∧ minimalPeriod (next f) v = t then 2 / (t : ℝ) else 0 := by
    intro f
    by_cases hi : IsInterior N v
    · simp only [hval, hi, true_and]
      rw [Finset.sum_ite_eq]
      by_cases h1 : 0 < minimalPeriod (next f) v ∧ 2 * minimalPeriod (next f) v ≤ r
      · rw [if_pos h1, if_pos]; rw [mem_Icc]; omega
      · rw [if_neg h1, if_neg]; rw [mem_Icc]; omega
    · simp [hval, hi]
  rw [sum_congr rfl fun f _ => e f, sum_comm, vtxBound, sum_mul]
  apply sum_le_sum
  intro t ht
  rw [mem_Icc] at ht
  rw [← sum_filter, sum_const, nsmul_eq_mul]
  set E := B.filter fun f => IsInterior N v ∧ minimalPeriod (next f) v = t
  have hm := memb_count dir v t ht.1 (by omega)
  have hr : 2 ≤ r := by omega
  have hkey : (E.card : ℝ) * r ≤ 2 * B.card := by
    have h1 : E.card * r ≤ E.card * (2 * (r + 2 - t)) := Nat.mul_le_mul_left _ (by omega)
    have h2 : E.card * r ≤ 2 * B.card := by
      calc E.card * r ≤ E.card * (2 * (r + 2 - t)) := h1
        _ = 2 * (E.card * (r + 2 - t)) := by ring
        _ ≤ 2 * B.card := Nat.mul_le_mul_left _ hm
    exact_mod_cast h2
  have htpos : (0 : ℝ) < t := by exact_mod_cast (by omega : 0 < t)
  have hrpos : (0 : ℝ) < r := by exact_mod_cast (by omega : 0 < r)
  calc (E.card : ℝ) * (2 / t) = 2 * ((E.card : ℝ) * r) / (t * r) := by
        field_simp
    _ ≤ 2 * (2 * B.card) / (t * r) := by gcongr
    _ = 4 / (t * r) * B.card := by ring

theorem HR_eq (N : ℕ) : HR N = ∑ i ∈ Icc 1 (N / 2), ((i : ℕ) : ℝ)⁻¹ := by
  unfold HR
  simp only [harmonic_eq_sum_Icc, Rat.cast_sum, Rat.cast_inv, Rat.cast_natCast]

theorem vtxBound_le (N r : ℕ) (hr : r ≤ N / 2) : vtxBound r ≤ 4 * HR N * (r : ℝ)⁻¹ := by
  rw [HR_eq, vtxBound]
  calc ∑ t ∈ Icc 1 (r / 2), 4 / ((t : ℝ) * r)
      ≤ ∑ t ∈ Icc 1 (N / 2), 4 / ((t : ℝ) * r) := by
        apply sum_le_sum_of_subset_of_nonneg
        · intro t ht; rw [mem_Icc] at ht ⊢; omega
        · intro t _ _; positivity
    _ = 4 * (∑ i ∈ Icc 1 (N / 2), ((i : ℕ) : ℝ)⁻¹) * (r : ℝ)⁻¹ := by
        rw [mul_sum, sum_mul]
        apply sum_congr rfl
        intro t _
        rw [div_eq_mul_inv, mul_inv]; ring

/-- `Σ_v Φ(ρ(v)) ≤ 8 H_R²` (each rank has at most two vertices). -/
theorem sum_Phi_rho_le (N : ℕ) : ∑ v : Fin (N + 1), vtxBound (rho N v) ≤ 8 * HR N ^ 2 := by
  classical
  set Ψ : ℕ → ℝ := fun x => if 1 ≤ x ∧ x ≤ N / 2 then 4 * HR N * (x : ℝ)⁻¹ else 0 with hΨ
  have hΨ0 : ∀ x, 0 ≤ Ψ x := by
    intro x; simp only [hΨ]
    have : 0 ≤ HR N := by rw [HR_eq]; exact sum_nonneg fun i _ => by positivity
    split_ifs <;> positivity
  have hPhiΨ : ∀ x, x ≤ N / 2 → vtxBound x ≤ Ψ x := by
    intro x hx
    rcases Nat.eq_zero_or_pos x with h | h
    · rw [h, vtxBound_zero]; exact hΨ0 0
    · simp only [hΨ]; rw [if_pos ⟨h, hx⟩]; exact vtxBound_le N x hx
  have hpt : ∀ v : Fin (N + 1), vtxBound (rho N v) ≤ Ψ v + Ψ (N - v) := by
    intro v
    unfold rho
    have hv := v.isLt
    rcases le_total (v : ℕ) (N - v) with h | h
    · rw [min_eq_left h]
      have := hPhiΨ v (by omega); have := hΨ0 (N - v); linarith
    · rw [min_eq_right h]
      have := hPhiΨ (N - v) (by omega); have := hΨ0 v; linarith
  have hsum1 : ∑ v : Fin (N + 1), Ψ v = ∑ x ∈ range (N + 1), Ψ x :=
    Fin.sum_univ_eq_sum_range Ψ (N + 1)
  have hsum2 : ∑ v : Fin (N + 1), Ψ (N - v) = ∑ x ∈ range (N + 1), Ψ x := by
    rw [Fin.sum_univ_eq_sum_range (fun x => Ψ (N - x)) (N + 1)]
    have := sum_range_reflect Ψ (N + 1)
    simpa using this
  have hsum3 : ∑ x ∈ range (N + 1), Ψ x = 4 * HR N * HR N := by
    simp only [hΨ]
    rw [← sum_filter]
    have hf : (range (N + 1)).filter (fun x => 1 ≤ x ∧ x ≤ N / 2) = Icc 1 (N / 2) := by
      ext x; simp only [mem_filter, mem_range, mem_Icc]; omega
    rw [hf, ← mul_sum, ← HR_eq]
  calc ∑ v : Fin (N + 1), vtxBound (rho N v) ≤ ∑ v : Fin (N + 1), (Ψ v + Ψ (N - v)) :=
        sum_le_sum fun v _ => hpt v
    _ = 8 * HR N ^ 2 := by rw [sum_add_distrib, hsum1, hsum2, hsum3]; ring

/-- **Theorem 4.4** for one type, counting form. -/
theorem sum_ncyc_board (dir : Fin (N - 1) → Bool) :
    ∑ f ∈ board N dir, (ncyc f : ℝ) ≤ BN N * (board N dir).card := by
  set B := board N dir
  calc ∑ f ∈ B, (ncyc f : ℝ) ≤ ∑ f ∈ B, (∑ v, hval f v + 16 * (Df N : ℝ)) :=
        sum_le_sum fun f _ => ncyc_le_hval f
    _ = ∑ v, ∑ f ∈ B, hval f v + B.card * (16 * (Df N : ℝ)) := by
        rw [sum_add_distrib, sum_comm, sum_const, nsmul_eq_mul]
    _ ≤ ∑ v, vtxBound (rho N v) * B.card + B.card * (16 * (Df N : ℝ)) := by
        gcongr with v; exact sum_hval_board dir v
    _ ≤ 8 * HR N ^ 2 * B.card + B.card * (16 * (Df N : ℝ)) := by
        rw [← sum_mul]; gcongr; exact sum_Phi_rho_le N
    _ = BN N * B.card := by unfold BN; ring

end CycE
end PerM


==> anc/lean/PerM/E_Kinds.lean <==
/-
PerM/E_Kinds.lean — the deterministic half of Theorem 4.4.  For every rainbow map `f`,
`c(f) ≤ Σ_v hval f v + 16 ⌊log₂ m⌋`, where the vertex weight `hval f v = 2/t` if `v` lies on a
cycle with `t` vertices and `ρ(v) ≥ 2t` (first-kind cycles), and the second-kind cycles are
fewer than 16 per dyadic range of sizes.
-/
import PerM.E_Orbit

open Finset Function

namespace PerM
namespace CycE

variable {N : ℕ}

/-- The weight of a vertex: `2/t` if `v` is on a cycle of size `t` and `ρ(v) ≥ 2t`. -/
noncomputable def hval (f : RM N) (v : Fin (N + 1)) : ℝ :=
  if IsInterior N v ∧ 0 < minimalPeriod (next f) v ∧ 2 * minimalPeriod (next f) v ≤ rho N v
  then 2 / (minimalPeriod (next f) v : ℝ) else 0

theorem hval_nonneg (f : RM N) (v : Fin (N + 1)) : 0 ≤ hval f v := by
  unfold hval; split_ifs <;> positivity

/-- A cycle is of the first kind if at least half of its vertices have `ρ ≥ 2t`. -/
def FirstKind (C : Finset (Fin (N + 1))) : Prop :=
  C.card ≤ 2 * (C.filter fun w => 2 * C.card ≤ rho N w).card

instance (C : Finset (Fin (N + 1))) : Decidable (FirstKind C) := by
  unfold FirstKind; infer_instance

/-- At most `2M` vertices have rank `< M`. -/
theorem card_rho_lt (M : ℕ) : (univ.filter fun w : Fin (N + 1) => rho N w < M).card ≤ 2 * M := by
  have hsub : (univ.filter fun w : Fin (N + 1) => rho N w < M) ⊆
      (univ.filter fun w : Fin (N + 1) => (w : ℕ) < M) ∪
        (univ.filter fun w : Fin (N + 1) => N - (w : ℕ) < M) := by
    intro w hw
    rw [mem_filter] at hw
    rw [mem_union, mem_filter, mem_filter]
    unfold rho at hw
    rcases le_total (w : ℕ) (N - w) with h | h
    · left; exact ⟨mem_univ _, by rw [min_eq_left h] at hw; exact hw.2⟩
    · right; exact ⟨mem_univ _, by rw [min_eq_right h] at hw; exact hw.2⟩
  have h1 : (univ.filter fun w : Fin (N + 1) => (w : ℕ) < M).card ≤ M := by
    have := Finset.card_le_card_of_injOn (fun w : Fin (N + 1) => (w : ℕ))
      (s := univ.filter fun w : Fin (N + 1) => (w : ℕ) < M) (t := range M)
      (by intro w hw; rw [mem_coe, mem_filter] at hw; rw [mem_coe, mem_range]; exact hw.2)
      (by intro a _ b _ h; exact Fin.ext h)
    simpa using this
  have h2 : (univ.filter fun w : Fin (N + 1) => N - (w : ℕ) < M).card ≤ M := by
    have := Finset.card_le_card_of_injOn (fun w : Fin (N + 1) => N - (w : ℕ))
      (s := univ.filter fun w : Fin (N + 1) => N - (w : ℕ) < M) (t := range M)
      (by intro w hw; rw [mem_coe, mem_filter] at hw; rw [mem_coe, mem_range]; exact hw.2)
      (by
        intro a _ b _ h
        have ha := a.isLt; have hb := b.isLt
        simp only at h
        exact Fin.ext (by omega))
    simpa using this
  calc _ ≤ _ := card_le_card hsub
    _ ≤ _ := card_union_le _ _
    _ ≤ 2 * M := by omega

/-- First kind: `#K1 ≤ Σ_v hval f v`. -/
theorem card_firstKind_le (f : RM N) :
    (((cycles f).filter FirstKind).card : ℝ) ≤ ∑ v, hval f v := by
  classical
  set K1 := (cycles f).filter FirstKind
  have hdisj := cycles_pairwiseDisjoint f
  have step1 : ∀ C ∈ K1, (1 : ℝ) ≤ ∑ w ∈ C, hval f w := by
    intro C hC
    rw [mem_filter] at hC
    obtain ⟨hCc, hFK⟩ := hC
    have e : ∀ w ∈ C, hval f w = if 2 * C.card ≤ rho N w then 2 / (C.card : ℝ) else 0 := by
      intro w hw
      obtain ⟨hwi, hwp, -, hcard⟩ := of_mem_cycle hCc hw
      unfold hval
      rw [hcard]
      simp only [hwi, hwp, true_and]
    rw [sum_congr rfl e, ← sum_filter, sum_const, nsmul_eq_mul]
    have h2 := two_le_card_cycle hCc
    have hpos : (0 : ℝ) < C.card := by exact_mod_cast (by omega : 0 < C.card)
    unfold FirstKind at hFK
    have hFK' : (C.card : ℝ) ≤ 2 * ((C.filter fun w => 2 * C.card ≤ rho N w).card : ℝ) := by
      exact_mod_cast hFK
    rw [mul_div_assoc', le_div_iff₀ hpos]
    linarith
  calc (K1.card : ℝ) = ∑ _C ∈ K1, (1 : ℝ) := by simp
    _ ≤ ∑ C ∈ K1, ∑ w ∈ C, hval f w := sum_le_sum step1
    _ ≤ ∑ C ∈ cycles f, ∑ w ∈ C, hval f w :=
        sum_le_sum_of_subset_of_nonneg (filter_subset _ _)
          (fun C _ _ => sum_nonneg fun w _ => hval_nonneg f w)
    _ = ∑ w ∈ (cycles f).biUnion id, hval f w := (sum_biUnion hdisj).symm
    _ ≤ ∑ w, hval f w :=
        sum_le_sum_of_subset_of_nonneg (subset_univ _) (fun w _ _ => hval_nonneg f w)

/-- Second kind, one dyadic range: at most 16 cycles. -/
theorem card_secondKind_range_le (f : RM N) (j : ℕ) :
    (((cycles f).filter fun C => ¬ FirstKind C ∧ Nat.log 2 C.card = j).card) ≤ 16 := by
  classical
  set K := (cycles f).filter fun C => ¬ FirstKind C ∧ Nat.log 2 C.card = j
  set M := 2 ^ (j + 2)
  set D : Finset (Fin (N + 1)) → Finset (Fin (N + 1)) := fun C => C.filter fun w => rho N w < M
  have hdisj : ((K : Set (Finset (Fin (N + 1))))).PairwiseDisjoint D := by
    intro C hC C' hC' hne
    have := cycles_pairwiseDisjoint f (mem_filter.mp hC).1 (mem_filter.mp hC').1 hne
    exact Disjoint.mono (filter_subset _ _) (filter_subset _ _) this
  have hlow : ∀ C ∈ K, 2 ^ j ≤ 2 * (D C).card := by
    intro C hC
    rw [mem_filter] at hC
    obtain ⟨hCc, hnot, hlog⟩ := hC
    have h2 := two_le_card_cycle hCc
    have hlo : 2 ^ j ≤ C.card := by
      rw [← hlog]; exact Nat.pow_log_le_self 2 (by omega)
    have hhi : C.card < 2 ^ (j + 1) := by
      rw [← hlog]; exact Nat.lt_pow_succ_log_self (by norm_num) _
    have hsplit := card_filter_add_card_filter_not (s := C) (fun w => 2 * C.card ≤ rho N w)
    have hsub : (C.filter fun w => ¬ 2 * C.card ≤ rho N w) ⊆ D C := by
      intro w hw
      rw [mem_filter] at hw ⊢
      refine ⟨hw.1, ?_⟩
      have : M = 2 * 2 ^ (j + 1) := by simp only [M]; ring
      omega
    have := card_le_card hsub
    unfold FirstKind at hnot
    omega
  have hL : ((K.biUnion D).card) ≤ 2 * M := by
    calc _ ≤ (univ.filter fun w : Fin (N + 1) => rho N w < M).card := by
          apply card_le_card
          intro w hw
          rw [mem_biUnion] at hw
          obtain ⟨C, -, hw⟩ := hw
          rw [mem_filter] at hw ⊢
          exact ⟨mem_univ _, hw.2⟩
      _ ≤ 2 * M := card_rho_lt M
  rw [card_biUnion hdisj] at hL
  have hsum : K.card * 2 ^ j ≤ 2 * ∑ C ∈ K, (D C).card := by
    rw [mul_sum]
    calc K.card * 2 ^ j = ∑ _C ∈ K, 2 ^ j := by rw [sum_const, smul_eq_mul]
      _ ≤ ∑ C ∈ K, 2 * (D C).card := sum_le_sum hlow
  have hM : M = 4 * 2 ^ j := by simp only [M]; ring
  have hpos : 0 < 2 ^ j := by positivity
  have : K.card * 2 ^ j ≤ 16 * 2 ^ j := by rw [hM] at hL; omega
  exact le_of_mul_le_mul_right this hpos

/-- Second kind: `#K2 ≤ 16 ⌊log₂ m⌋`. -/
theorem card_secondKind_le (f : RM N) :
    ((cycles f).filter fun C => ¬ FirstKind C).card ≤ 16 * Df N := by
  classical
  set K2 := (cycles f).filter fun C => ¬ FirstKind C
  have hmaps : ∀ C ∈ K2, Nat.log 2 C.card ∈ Icc 1 (Df N) := by
    intro C hC
    have hCc := (mem_filter.mp hC).1
    have h2 := two_le_card_cycle hCc
    have hN := card_cycle_le hCc
    rw [mem_Icc]
    refine ⟨Nat.le_log_of_pow_le (by norm_num) (by simpa using h2), ?_⟩
    unfold Df; exact Nat.log_mono_right hN
  rw [card_eq_sum_card_fiberwise hmaps]
  calc ∑ j ∈ Icc 1 (Df N), (K2.filter fun C => Nat.log 2 C.card = j).card
      ≤ ∑ _j ∈ Icc 1 (Df N), 16 := by
        apply sum_le_sum
        intro j _
        have := card_secondKind_range_le f j
        simp only [K2]
        rw [filter_filter]
        exact this
    _ = 16 * Df N := by simp [mul_comm]

/-- The deterministic bound of Theorem 4.4 for one rainbow map. -/
theorem ncyc_le_hval (f : RM N) : (ncyc f : ℝ) ≤ ∑ v, hval f v + 16 * (Df N : ℝ) := by
  classical
  have hsplit := card_filter_add_card_filter_not (s := cycles f) FirstKind
  have h1 := card_firstKind_le f
  have h2 : (((cycles f).filter fun C => ¬ FirstKind C).card : ℝ) ≤ 16 * (Df N : ℝ) := by
    exact_mod_cast card_secondKind_le f
  unfold ncyc
  rw [← hsplit]
  push_cast
  linarith

end CycE
end PerM


==> anc/lean/PerM/E_Memb.lean <==
/-
PerM/E_Memb.lean — **Lemma 4.3 (membership)** in counting form: on the board of a type,
`#{f : v lies on a cycle with t vertices} · (ρ(v) - t + 2) ≤ #board` when `ρ(v) ≥ t - 1`.
The board is partitioned by the forward path `v = u_0, …, u_{t-1}`; on each part with a
cycle, the path is a history with at most `t-1` cells and the last arc must point to `v`.
-/
import PerM.E_Orbit

open Finset Function

namespace PerM
namespace CycE

variable {N : ℕ}

theorem mem_board {dir : Fin (N - 1) → Bool} {f : RM N} : f ∈ board N dir ↔ f.1.2 = dir := by
  simp [board]

theorem target_congr {f g : RM N} {a : Fin (N - 1)} (hl : f.1.1 a = g.1.1 a)
    (hd : f.1.2 a = g.1.2 a) : target f a = target g a := by
  unfold target
  by_cases hb : f.1.2 a = true
  · have hb' : g.1.2 a = true := hd ▸ hb
    rw [dif_pos hb, dif_pos hb']; ext; simp [hl]
  · have hb' : ¬ g.1.2 a = true := hd ▸ hb
    rw [dif_neg hb, dif_neg hb']; ext; simp [hl]

/-- One part of the partition by forward paths. -/
theorem memb_fiber (dir : Fin (N - 1) → Bool) (v : Fin (N + 1)) (t : ℕ) (ht : 1 ≤ t)
    (hρ : t - 1 ≤ rho N v) (p : Fin t → Fin (N + 1)) :
    (((board N dir).filter fun f => (fun i : Fin t => (next f)^[i] v) = p).filter
        fun f => IsInterior N v ∧ minimalPeriod (next f) v = t).card * (rho N v + 2 - t) ≤
      ((board N dir).filter fun f => (fun i : Fin t => (next f)^[i] v) = p).card := by
  classical
  set F := (board N dir).filter fun f => (fun i : Fin t => (next f)^[i] v) = p with hF
  by_cases hne : (F.filter fun f => IsInterior N v ∧ minimalPeriod (next f) v = t) = ∅
  · rw [hne]; simp
  obtain ⟨f₀, hf₀⟩ := Finset.nonempty_iff_ne_empty.mpr hne
  rw [mem_filter, hF, mem_filter, mem_board] at hf₀
  obtain ⟨⟨hdir₀, hp₀⟩, hvi, hmp₀⟩ := hf₀
  set q : ℕ → Fin (N + 1) := fun i => (next f₀)^[i] v with hq
  have hpos : 0 < minimalPeriod (next f₀) v := by omega
  have hint : ∀ i, IsInterior N (q i) := iterate_interior f₀ v hvi hpos
  have hinj : ∀ i j, i < t → j < t → q i = q j → i = j := by
    intro i j hi hj hij
    exact iterate_injOn_Iio_minimalPeriod (f := next f₀) (x := v)
      (show i < minimalPeriod (next f₀) v by omega) (show j < minimalPeriod (next f₀) v by omega)
      hij
  have hqsucc : ∀ i, next f₀ (q i) = q (i + 1) := by
    intro i; simp only [hq]; rw [iterate_succ_apply']
  -- the history: the rows of `u_0, …, u_{t-2}` with their lengths in `f₀`
  set S := univ.filter fun a : Fin (N - 1) => ∃ i < t - 1, vtx a = q i with hS
  obtain ⟨k, hk⟩ := exists_vtx (q (t - 1)) (hint _)
  have hkS : k ∉ S := by
    rw [hS, mem_filter]
    rintro ⟨-, i, hi, hki⟩
    have := hinj (t - 1) i (by omega) (by omega) (hk.symm.trans hki)
    omega
  have hScard : S.card ≤ t - 1 := by
    have h1 : S.card ≤ ((range (t - 1)).image q).card := by
      apply Finset.card_le_card_of_injOn vtx
      · intro a ha
        rw [mem_coe, hS, mem_filter] at ha
        obtain ⟨-, i, hi, hai⟩ := ha
        rw [mem_coe, mem_image]
        exact ⟨i, mem_range.mpr hi, hai.symm⟩
      · intro a _ b _ hab; exact vtx_injective hab
    have h2 := Finset.card_image_le (s := range (t - 1)) (f := q)
    rw [card_range] at h2
    omega
  -- a map of type `dir` agreeing with `f₀` on the history follows the same path
  have agree : ∀ f : RM N, f.1.2 = dir → (∀ a ∈ S, f.1.1 a = f₀.1.1 a) →
      ∀ i, i < t → (next f)^[i] v = q i := by
    intro f hfd hfS i
    induction i with
    | zero => intro _; rfl
    | succ i ih =>
      intro hi
      rw [iterate_succ_apply', ih (by omega)]
      obtain ⟨a, ha⟩ := exists_vtx (q i) (hint i)
      have haS : a ∈ S := by
        rw [hS, mem_filter]; exact ⟨mem_univ _, i, by omega, ha⟩
      rw [← ha, next_vtx, target_congr (hfS a haS) (by rw [hfd, hdir₀]), ← next_vtx, ha,
        hqsucc]
  -- conversely, following the path forces the lengths of the history
  have conv : ∀ f ∈ F, ∀ a ∈ S, f.1.1 a = f₀.1.1 a := by
    intro f hf a ha
    rw [hF, mem_filter, mem_board] at hf
    obtain ⟨hfd, hfp⟩ := hf
    rw [hS, mem_filter] at ha
    obtain ⟨-, i, hi, hai⟩ := ha
    have e1 : (next f)^[i] v = q i := by
      have := congrFun (hfp.trans hp₀.symm) ⟨i, by omega⟩; simpa using this
    have e2 : (next f)^[i + 1] v = q (i + 1) := by
      have := congrFun (hfp.trans hp₀.symm) ⟨i + 1, by omega⟩; simpa using this
    apply len_eq_of_target_eq (by rw [hfd, hdir₀])
    rw [← next_vtx, ← next_vtx, hai, hqsucc, ← e1, ← iterate_succ_apply' (next f), e2]
  set C := comp N dir S f₀.1.1 with hC
  have sub1 : (F.filter fun f => IsInterior N v ∧ minimalPeriod (next f) v = t) ⊆
      C.filter fun f => target f k = v := by
    intro f hf
    rw [mem_filter] at hf
    obtain ⟨hfF, -, hmp⟩ := hf
    have hfF' := hfF
    rw [hF, mem_filter, mem_board] at hfF'
    rw [mem_filter, hC, mem_comp]
    refine ⟨⟨hfF'.1, conv f hfF⟩, ?_⟩
    have e1 : (next f)^[t - 1] v = q (t - 1) := by
      have := congrFun (hfF'.2.trans hp₀.symm) ⟨t - 1, by omega⟩; simpa using this
    rw [← next_vtx, hk, ← e1, ← iterate_succ_apply' (next f), show (t - 1).succ = t by omega, ← hmp]
    exact iterate_minimalPeriod
  have sub2 : C ⊆ F := by
    intro f hf
    rw [hC, mem_comp] at hf
    rw [hF, mem_filter, mem_board]
    refine ⟨hf.1, ?_⟩
    rw [← hp₀]
    funext i
    exact agree f hf.1 hf.2 i i.isLt
  have hpt := point_count dir S f₀.1.1 k hkS v
  rw [← hC] at hpt
  calc (F.filter fun f => IsInterior N v ∧ minimalPeriod (next f) v = t).card * (rho N v + 2 - t)
      ≤ (C.filter fun f => target f k = v).card * (rho N v + 1 - S.card) :=
        Nat.mul_le_mul (card_le_card sub1) (by omega)
    _ ≤ C.card := hpt
    _ ≤ F.card := card_le_card sub2

/-- **Lemma 4.3**, counting form. -/
theorem memb_count (dir : Fin (N - 1) → Bool) (v : Fin (N + 1)) (t : ℕ) (ht : 1 ≤ t)
    (hρ : t - 1 ≤ rho N v) :
    ((board N dir).filter fun f => IsInterior N v ∧ minimalPeriod (next f) v = t).card *
      (rho N v + 2 - t) ≤ (board N dir).card := by
  classical
  set B := board N dir
  set π : RM N → (Fin t → Fin (N + 1)) := fun f i => (next f)^[i] v with hπ
  set E : RM N → Prop := fun f => IsInterior N v ∧ minimalPeriod (next f) v = t with hE
  have h1 := Finset.card_eq_sum_card_fiberwise (s := B.filter E) (t := B.image π) (f := π)
    (fun f hf => mem_image_of_mem π (mem_filter.mp hf).1)
  have h2 := Finset.card_eq_sum_card_fiberwise (s := B) (t := B.image π) (f := π)
    (fun f hf => mem_image_of_mem π hf)
  rw [h1, h2, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro p _
  rw [Finset.filter_comm]
  exact memb_fiber dir v t ht hρ p

end CycE
end PerM


==> anc/lean/PerM/E_Orbit.lean <==
/-
PerM/E_Orbit.lean — facts about the frozen `orbitSet` / `cycles` of a rainbow map:
cycles stay in the interior, have at least two vertices, are determined by any of their
vertices, have `minimalPeriod` many vertices, and are pairwise disjoint.
-/
import PerM.E_Board

open Finset Function

namespace PerM
namespace CycE

variable {N : ℕ}

theorem next_ground (f : RM N) (w : Fin (N + 1)) (hw : ¬ IsInterior N w) : next f w = w := by
  unfold next; rw [dif_neg hw]

theorem exists_vtx (w : Fin (N + 1)) (hw : IsInterior N w) : ∃ a : Fin (N - 1), vtx a = w := by
  unfold IsInterior at hw
  exact ⟨⟨(w : ℕ) - 1, by omega⟩, Fin.ext (by simp [vtx]; omega)⟩

theorem vtx_interior (a : Fin (N - 1)) : IsInterior N (vtx a) := by
  unfold IsInterior vtx; have := a.isLt; simp only; omega

theorem vtx_injective : Injective (vtx : Fin (N - 1) → Fin (N + 1)) := by
  intro a b h
  have := congrArg Fin.val h
  simp [vtx] at this
  exact Fin.ext this

theorem next_ne_self (f : RM N) (w : Fin (N + 1)) (hw : IsInterior N w) : next f w ≠ w := by
  obtain ⟨a, rfl⟩ := exists_vtx w hw
  rw [next_vtx]; exact target_ne_vtx f a

/-- The orbit of a periodic interior vertex stays in the interior. -/
theorem iterate_interior (f : RM N) (v : Fin (N + 1)) (hv : IsInterior N v)
    (hp : 0 < minimalPeriod (next f) v) (i : ℕ) : IsInterior N ((next f)^[i] v) := by
  by_contra hw
  set w := (next f)^[i] v with hwdef
  have hfix : ∀ n, (next f)^[n] w = w := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih => rw [iterate_succ_apply', ih, next_ground f w hw]
  set t := minimalPeriod (next f) v
  have hper : IsPeriodicPt (next f) t v := isPeriodicPt_minimalPeriod _ _
  have h1 : (next f)^[t * i] v = v := (hper.mul_const i).eq
  have h2 : (next f)^[t * i] v = w := by
    have hti : i ≤ t * i := Nat.le_mul_of_pos_left i hp
    rw [show t * i = (t * i - i) + i by omega, iterate_add_apply, ← hwdef, hfix]
  apply hw; rw [← h2, h1]; exact hv

theorem two_le_minimalPeriod (f : RM N) (v : Fin (N + 1)) (hv : IsInterior N v)
    (hp : 0 < minimalPeriod (next f) v) : 2 ≤ minimalPeriod (next f) v := by
  by_contra h
  have h1 : minimalPeriod (next f) v = 1 := by omega
  rw [minimalPeriod_eq_one_iff_isFixedPt] at h1
  exact next_ne_self f v hv h1

theorem mem_orbitSet_iff (f : RM N) (v : Fin (N + 1)) (hp : 0 < minimalPeriod (next f) v)
    (x : Fin (N + 1)) : x ∈ orbitSet f v ↔ ∃ n, (next f)^[n] v = x := by
  unfold orbitSet
  rw [mem_image]
  constructor
  · rintro ⟨n, -, hn⟩; exact ⟨n, hn⟩
  · rintro ⟨n, hn⟩
    exact ⟨n % minimalPeriod (next f) v, mem_range.mpr (Nat.mod_lt _ hp),
      by rw [iterate_mod_minimalPeriod_eq, hn]⟩

theorem minimalPeriod_iterate (f : RM N) (v : Fin (N + 1)) (hp : 0 < minimalPeriod (next f) v)
    (i : ℕ) : minimalPeriod (next f) ((next f)^[i] v) = minimalPeriod (next f) v :=
  minimalPeriod_apply_iterate (minimalPeriod_pos_iff_mem_periodicPts.mp hp) i

theorem orbitSet_iterate (f : RM N) (v : Fin (N + 1)) (hp : 0 < minimalPeriod (next f) v)
    (i : ℕ) : orbitSet f ((next f)^[i] v) = orbitSet f v := by
  have hp' : 0 < minimalPeriod (next f) ((next f)^[i] v) := by
    rw [minimalPeriod_iterate f v hp]; exact hp
  ext x
  rw [mem_orbitSet_iff f _ hp', mem_orbitSet_iff f _ hp]
  constructor
  · rintro ⟨n, hn⟩; exact ⟨n + i, by rw [iterate_add_apply, hn]⟩
  · rintro ⟨n, hn⟩
    set t := minimalPeriod (next f) v
    refine ⟨n + (t - 1) * i, ?_⟩
    have hper : IsPeriodicPt (next f) t v := isPeriodicPt_minimalPeriod _ _
    rw [← iterate_add_apply, show n + (t - 1) * i + i = n + t * i by
      rcases Nat.exists_eq_succ_of_ne_zero (Nat.pos_iff_ne_zero.mp hp) with ⟨s, hs⟩
      rw [hs]; simp [Nat.succ_mul]; ring,
      iterate_add_apply, (hper.mul_const i).eq, hn]

theorem card_orbitSet (f : RM N) (v : Fin (N + 1)) :
    (orbitSet f v).card = minimalPeriod (next f) v := by
  unfold orbitSet
  rw [card_image_of_injOn, card_range]
  intro i hi j hj hij
  exact iterate_injOn_Iio_minimalPeriod (mem_range.mp hi) (mem_range.mp hj) hij

theorem self_mem_orbitSet (f : RM N) (v : Fin (N + 1)) (hp : 0 < minimalPeriod (next f) v) :
    v ∈ orbitSet f v :=
  (mem_orbitSet_iff f v hp v).mpr ⟨0, rfl⟩

/-- Everything about a vertex of a cycle. -/
theorem of_mem_cycle {f : RM N} {C : Finset (Fin (N + 1))} (hC : C ∈ cycles f)
    {w : Fin (N + 1)} (hw : w ∈ C) :
    IsInterior N w ∧ 0 < minimalPeriod (next f) w ∧ C = orbitSet f w ∧
      C.card = minimalPeriod (next f) w := by
  unfold cycles at hC
  rw [mem_image] at hC
  obtain ⟨v, hv, rfl⟩ := hC
  rw [mem_filter] at hv
  obtain ⟨-, hvi, hvp⟩ := hv
  obtain ⟨i, rfl⟩ := (mem_orbitSet_iff f v hvp w).mp hw
  refine ⟨iterate_interior f v hvi hvp i, ?_, (orbitSet_iterate f v hvp i).symm, ?_⟩
  · rw [minimalPeriod_iterate f v hvp]; exact hvp
  · rw [card_orbitSet, minimalPeriod_iterate f v hvp]

theorem cycles_pairwiseDisjoint (f : RM N) :
    ((cycles f : Set (Finset (Fin (N + 1))))).PairwiseDisjoint id := by
  intro C hC C' hC' hne
  change Disjoint C C'
  rw [Finset.disjoint_left]
  intro w hw hw'
  exact hne ((of_mem_cycle hC hw).2.2.1.trans (of_mem_cycle hC' hw').2.2.1.symm)

theorem two_le_card_cycle {f : RM N} {C : Finset (Fin (N + 1))} (hC : C ∈ cycles f) :
    2 ≤ C.card := by
  unfold cycles at hC
  rw [mem_image] at hC
  obtain ⟨v, hv, rfl⟩ := hC
  rw [mem_filter] at hv
  rw [card_orbitSet]
  exact two_le_minimalPeriod f v hv.2.1 hv.2.2

theorem card_cycle_le {f : RM N} {C : Finset (Fin (N + 1))} (hC : C ∈ cycles f) :
    C.card ≤ N - 1 := by
  have hsub : C ⊆ univ.image (vtx : Fin (N - 1) → Fin (N + 1)) := by
    intro w hw
    obtain ⟨a, ha⟩ := exists_vtx w (of_mem_cycle hC hw).1
    exact mem_image.mpr ⟨a, mem_univ _, ha⟩
  calc C.card ≤ (univ.image (vtx : Fin (N - 1) → Fin (N + 1))).card := card_le_card hsub
    _ ≤ (univ : Finset (Fin (N - 1))).card := card_image_le
    _ = N - 1 := by simp

end CycE
end PerM


==> anc/lean/PerM/EdgeDefs.lean <==
/-
PerM/EdgeDefs.lean — edge lengths, acyclicity, connectivity and components for edge sets.
The contracted graph of Section 5 is modelled inside the complete graph on {0,…,N}: a set `F` of
edges is a forest of the contracted graph iff `insert (ground N) F` is acyclic.
-/
import PerM.RMDefs

open Finset

namespace PerM

/-- The length `|i - j|` of the edge `{i, j}`. -/
def elen {N : ℕ} : Sym2 (Fin (N + 1)) → ℕ :=
  Sym2.lift ⟨fun a b => Nat.dist a b, fun a b => Nat.dist_comm _ _⟩

/-- The edge `{0, N}`. -/
def ground (N : ℕ) : Sym2 (Fin (N + 1)) := s((0 : Fin (N + 1)), Fin.last N)

variable {V : Type*}

/-- The edge set `S` contains no cycle. -/
def Acyc (S : Finset (Sym2 V)) : Prop := (SimpleGraph.fromEdgeSet (S : Set (Sym2 V))).IsAcyclic

/-- `u` and `v` are joined by a path of edges of `S`. -/
def Conn (S : Finset (Sym2 V)) (u v : V) : Prop :=
  (SimpleGraph.fromEdgeSet (S : Set (Sym2 V))).Reachable u v

/-- The number of connected components of `(V, S)`. -/
noncomputable def ncomp (S : Finset (Sym2 V)) : ℕ :=
  Nat.card (SimpleGraph.fromEdgeSet (S : Set (Sym2 V))).ConnectedComponent

end PerM


==> anc/lean/PerM/ExpInt.lean <==
/- The model integrals  ∫ x^n e^{-πx}. -/
import Mathlib

open Real MeasureTheory Set

namespace PerM

/-- `g_n(x) = x^n e^{-πx}` -/
noncomputable def g (n : ℕ) (x : ℝ) : ℝ := x ^ n * Real.exp (-(π * x))

theorem g_nonneg (n : ℕ) (x : ℝ) (hx : 0 ≤ x) : 0 ≤ g n x := by unfold g; positivity

theorem g_integrableOn (n : ℕ) : IntegrableOn (g n) (Ioi 0) := by
  have h := integrableOn_rpow_mul_exp_neg_mul_rpow (p := 1) (s := (n : ℝ)) (b := π)
    (by have : (0 : ℝ) ≤ n := Nat.cast_nonneg n; linarith) le_rfl Real.pi_pos
  refine h.congr_fun (fun x hx => ?_) measurableSet_Ioi
  simp only [g, Real.rpow_natCast, Real.rpow_one, neg_mul]

theorem integral_g (n : ℕ) : ∫ x in Ioi (0 : ℝ), g n x = (n.factorial : ℝ) / π ^ (n + 1) := by
  have h := Real.integral_rpow_mul_exp_neg_mul_Ioi (a := (n : ℝ) + 1) (r := π) (by positivity) Real.pi_pos
  have e : ∫ x in Ioi (0 : ℝ), g n x = ∫ t in Ioi (0 : ℝ), t ^ ((n : ℝ) + 1 - 1) * Real.exp (-(π * t)) := by
    apply setIntegral_congr_fun measurableSet_Ioi
    intro x _
    simp only [g, add_sub_cancel_right, Real.rpow_natCast]
  rw [e, h, Real.Gamma_nat_eq_factorial]
  have : (1 / π) ^ ((n : ℝ) + 1) = (1 / π) ^ (n + 1) := by
    rw [← Real.rpow_natCast]; push_cast; rfl
  rw [this, one_div, inv_pow]; field_simp

/-- shift: `∫_0^∞ (x+1)^n e^{-πx} dx ≤ e^π n!/π^{n+1}` -/
theorem shifted_integrableOn (n : ℕ) :
    IntegrableOn (fun x : ℝ => (x + 1) ^ n * Real.exp (-(π * x))) (Ioi 0) := by
  have h1 : IntegrableOn (g n) (Ioi 1) := (g_integrableOn n).mono_set (Ioi_subset_Ioi zero_le_one)
  have hmp := measurePreserving_add_right (volume : Measure ℝ) 1
  have hemb := measurableEmbedding_addRight (1 : ℝ)
  have h2 : IntegrableOn (fun x : ℝ => g n (x + 1)) ((fun x : ℝ => x + 1) ⁻¹' Ioi 1) :=
    (hmp.integrableOn_comp_preimage hemb).mpr h1
  rw [Set.preimage_add_const_Ioi, sub_self] at h2
  have h3 : IntegrableOn (fun x : ℝ => Real.exp π * g n (x + 1)) (Ioi 0) := h2.const_mul (Real.exp π)
  refine IntegrableOn.congr_fun h3 (fun x _ => ?_) measurableSet_Ioi
  simp only [g]
  have : Real.exp (-(π * x)) = Real.exp π * Real.exp (-(π * (x + 1))) := by
    rw [← Real.exp_add]; congr 1; ring
  rw [this]; ring

theorem shifted_integral_le (n : ℕ) :
    ∫ x in Ioi (0 : ℝ), (x + 1) ^ n * Real.exp (-(π * x)) ≤ Real.exp π * ((n.factorial : ℝ) / π ^ (n + 1)) := by
  have hmp := measurePreserving_add_right (volume : Measure ℝ) 1
  have hemb := measurableEmbedding_addRight (1 : ℝ)
  have h := hmp.setIntegral_preimage_emb hemb (g n) (Ioi 1)
  rw [Set.preimage_add_const_Ioi, sub_self] at h
  have e : ∫ x in Ioi (0 : ℝ), (x + 1) ^ n * Real.exp (-(π * x))
      = Real.exp π * ∫ x in Ioi (0 : ℝ), g n (x + 1) := by
    rw [← integral_const_mul]
    apply setIntegral_congr_fun measurableSet_Ioi
    intro x _
    simp only [g]
    have : Real.exp (-(π * x)) = Real.exp π * Real.exp (-(π * (x + 1))) := by
      rw [← Real.exp_add]; congr 1; ring
    rw [this]; ring
  rw [e, h, ← integral_g n]
  apply mul_le_mul_of_nonneg_left _ (Real.exp_pos π).le
  apply setIntegral_mono_set (g_integrableOn n)
  · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
    exact g_nonneg n x (le_of_lt hx)
  · exact (Ioi_subset_Ioi zero_le_one).eventuallyLE

/-- tail: `∫_1^∞ x^n e^{-πx} dx ≥ n!/π^{n+1} − 1` -/
theorem tail_integral_ge (n : ℕ) :
    (n.factorial : ℝ) / π ^ (n + 1) - 1 ≤ ∫ x in Ioi (1 : ℝ), g n x := by
  have hsplit : ∫ x in Ioi (0 : ℝ), g n x = (∫ x in Ioc (0 : ℝ) 1, g n x) + ∫ x in Ioi (1 : ℝ), g n x := by
    rw [← Ioc_union_Ioi_eq_Ioi (zero_le_one' ℝ)]
    apply setIntegral_union (Ioc_disjoint_Ioi le_rfl) measurableSet_Ioi
    · exact (g_integrableOn n).mono_set Ioc_subset_Ioi_self
    · exact (g_integrableOn n).mono_set (Ioi_subset_Ioi zero_le_one)
  have hsmall : ∫ x in Ioc (0 : ℝ) 1, g n x ≤ 1 := by
    have hle : ∫ x in Ioc (0 : ℝ) 1, g n x ≤ ∫ x in Ioc (0 : ℝ) 1, (1 : ℝ) := by
      apply setIntegral_mono_on ((g_integrableOn n).mono_set Ioc_subset_Ioi_self)
        (by simp) measurableSet_Ioc
      intro x hx
      simp only [g]
      have h1 : x ^ n ≤ 1 := pow_le_one₀ hx.1.le hx.2
      have h2 : Real.exp (-(π * x)) ≤ 1 := by
        rw [Real.exp_le_one_iff]; nlinarith [Real.pi_pos, hx.1]
      have h3 : 0 ≤ x ^ n := pow_nonneg hx.1.le n
      calc x ^ n * Real.exp (-(π * x)) ≤ 1 * 1 := mul_le_mul h1 h2 (Real.exp_pos _).le zero_le_one
        _ = 1 := one_mul 1
    simpa using hle
  rw [← integral_g n, hsplit]; linarith

end PerM


==> anc/lean/PerM/F0_Forest.lean <==
/-
PerM/F0_Forest.lean — helper lemmas for `ForestBasic.lean`: how the number of connected
components changes when one edge is added, and comparison of component counts.
-/
import PerM.EdgeDefs

open Finset SimpleGraph

namespace PerM

variable {V : Type*}

/-- Reachability transfers along a relation that is implied on each adjacency. -/
theorem F0_reach_of_adj {G H : SimpleGraph V} (h : ∀ a b, G.Adj a b → H.Reachable a b)
    {a b : V} (hab : G.Reachable a b) : H.Reachable a b := by
  obtain ⟨p⟩ := hab
  induction p with
  | nil => rfl
  | cons hadj _ ih => exact (h _ _ hadj).trans ih

/-- The induced map on connected components when reachability in `G` implies reachability
in `H`. -/
def F0_ccMap {G H : SimpleGraph V} (h : ∀ a b, G.Reachable a b → H.Reachable a b) :
    G.ConnectedComponent → H.ConnectedComponent :=
  fun c => c.lift (fun v => H.connectedComponentMk v)
    (fun _ _ p _ => ConnectedComponent.sound (h _ _ p.reachable))

theorem F0_ccMap_mk {G H : SimpleGraph V} (h : ∀ a b, G.Reachable a b → H.Reachable a b)
    (v : V) : F0_ccMap h (G.connectedComponentMk v) = H.connectedComponentMk v := rfl

theorem F0_ccMap_surjective {G H : SimpleGraph V}
    (h : ∀ a b, G.Reachable a b → H.Reachable a b) : Function.Surjective (F0_ccMap h) := by
  intro c
  induction c using ConnectedComponent.ind with
  | h v => exact ⟨G.connectedComponentMk v, rfl⟩

/-- Coarser reachability has at most as many components. -/
theorem F0_card_cc_le [Finite V] {G H : SimpleGraph V}
    (h : ∀ a b, G.Reachable a b → H.Reachable a b) :
    Nat.card H.ConnectedComponent ≤ Nat.card G.ConnectedComponent :=
  Nat.card_le_card_of_surjective _ (F0_ccMap_surjective h)

/-- Reachability after adding the edge `{u, v}`. -/
theorem F0_reach_sup_edge {G : SimpleGraph V} {u v a b : V}
    (hab : (G ⊔ fromEdgeSet {s(u, v)}).Reachable a b) :
    G.connectedComponentMk a = G.connectedComponentMk b ∨
      (G.connectedComponentMk a = G.connectedComponentMk u ∧
        G.connectedComponentMk v = G.connectedComponentMk b) ∨
      (G.connectedComponentMk a = G.connectedComponentMk v ∧
        G.connectedComponentMk u = G.connectedComponentMk b) := by
  obtain ⟨p⟩ := hab
  induction p with
  | nil => exact Or.inl rfl
  | @cons x y z hadj _ ih =>
    rw [sup_adj, fromEdgeSet_adj, Set.mem_singleton_iff, Sym2.eq_iff] at hadj
    rcases hadj with hadj | ⟨⟨rfl, rfl⟩ | ⟨rfl, rfl⟩, -⟩
    · have := ConnectedComponent.connectedComponentMk_eq_of_adj hadj
      rw [this]; exact ih
    · rcases ih with h | ⟨h1, h2⟩ | ⟨h1, h2⟩
      · exact Or.inr (Or.inl ⟨rfl, h⟩)
      · exact Or.inr (Or.inl ⟨rfl, h2⟩)
      · exact Or.inl h2
    · rcases ih with h | ⟨h1, h2⟩ | ⟨h1, h2⟩
      · exact Or.inr (Or.inr ⟨rfl, h⟩)
      · exact Or.inl h2
      · exact Or.inr (Or.inr ⟨rfl, h2⟩)

theorem F0_reach_le_sup (G : SimpleGraph V) (u v : V) :
    ∀ a b, G.Reachable a b → (G ⊔ fromEdgeSet {s(u, v)}).Reachable a b :=
  fun _ _ h => h.mono le_sup_left

/-- Adding an edge lowers the number of components by at most one, and by exactly one when
its ends were not connected. -/
theorem F0_card_cc_sup_edge [Fintype V] (G : SimpleGraph V) {u v : V} (huv : u ≠ v) :
    Nat.card G.ConnectedComponent ≤ Nat.card (G ⊔ fromEdgeSet {s(u, v)}).ConnectedComponent + 1 ∧
      (¬ G.Reachable u v →
        Nat.card G.ConnectedComponent =
          Nat.card (G ⊔ fromEdgeSet {s(u, v)}).ConnectedComponent + 1) := by
  classical
  set H := G ⊔ fromEdgeSet {s(u, v)} with hHdef
  let f := F0_ccMap (F0_reach_le_sup G u v)
  let T : Finset G.ConnectedComponent := univ.erase (G.connectedComponentMk v)
  have hT : T.card = Fintype.card G.ConnectedComponent - 1 := by
    simp [T, Finset.card_erase_of_mem]
  have hpos : 0 < Fintype.card G.ConnectedComponent :=
    Fintype.card_pos_iff.mpr ⟨G.connectedComponentMk v⟩
  have hinj : Set.InjOn f T := by
    intro c₁ hc₁ c₂ hc₂ hf
    simp only [T, coe_erase, coe_univ, Set.mem_diff, Set.mem_univ, Set.mem_singleton_iff,
      true_and] at hc₁ hc₂
    induction c₁ using ConnectedComponent.ind with
    | h a =>
    induction c₂ using ConnectedComponent.ind with
    | h b =>
    have hr : H.Reachable a b := ConnectedComponent.exact hf
    rcases F0_reach_sup_edge hr with h | ⟨_, h⟩ | ⟨h, _⟩
    · exact h
    · exact absurd h.symm hc₂
    · exact absurd h hc₁
  have himg : (T.image f).card = T.card := card_image_of_injOn hinj
  have hle : (T.image f).card ≤ Fintype.card H.ConnectedComponent := card_le_univ _
  rw [Nat.card_eq_fintype_card, Nat.card_eq_fintype_card]
  refine ⟨by omega, fun hnr => ?_⟩
  have huniv : T.image f = univ := by
    rw [eq_univ_iff_forall]
    intro d
    obtain ⟨c, rfl⟩ := F0_ccMap_surjective (F0_reach_le_sup G u v) d
    induction c using ConnectedComponent.ind with
    | h a =>
    by_cases ha : G.connectedComponentMk a = G.connectedComponentMk v
    · refine mem_image.mpr ⟨G.connectedComponentMk u, ?_, ?_⟩
      · simp only [T, mem_erase, mem_univ, and_true]
        intro h; exact hnr (ConnectedComponent.exact h)
      · show H.connectedComponentMk u = H.connectedComponentMk a
        rw [ConnectedComponent.eq] at ha ⊢
        have huv' : H.Adj u v := by
          rw [hHdef, sup_adj, fromEdgeSet_adj]; exact Or.inr ⟨rfl, huv⟩
        exact huv'.reachable.trans (ha.mono le_sup_left).symm
    · exact mem_image.mpr ⟨G.connectedComponentMk a, by simp [T, ha], rfl⟩
  have hcard : (T.image f).card = Fintype.card H.ConnectedComponent := by
    rw [huniv]; convert card_univ
  omega

/-- The edge-set graph of `insert e S`. -/
theorem F0_fromEdgeSet_insert (S : Finset (Sym2 V)) (u v : V) [DecidableEq (Sym2 V)] :
    fromEdgeSet ((insert s(u, v) S : Finset (Sym2 V)) : Set (Sym2 V)) =
      fromEdgeSet (S : Set (Sym2 V)) ⊔ fromEdgeSet {s(u, v)} := by
  ext a b
  simp only [coe_insert, fromEdgeSet_adj, Set.mem_insert_iff, sup_adj, Set.mem_singleton_iff,
    mem_coe]
  tauto

/-- With no edges every vertex is its own component. -/
theorem F0_ncomp_empty [Fintype V] : ncomp (∅ : Finset (Sym2 V)) = Fintype.card V := by
  unfold ncomp
  rw [coe_empty, fromEdgeSet_empty, ← Nat.card_eq_fintype_card]
  symm
  refine Nat.card_eq_of_bijective (⊥ : SimpleGraph V).connectedComponentMk ⟨?_, ?_⟩
  · intro a b h
    exact reachable_bot.mp (ConnectedComponent.exact h)
  · intro c
    induction c using ConnectedComponent.ind with
    | h v => exact ⟨v, rfl⟩

end PerM


==> anc/lean/PerM/F1_Border.lean <==
/-
PerM/F1_Border.lean — Theorem 5.1 (border bound) for words `w : ℕ → α` of length `n`
(only the values `w 0, …, w (n-1)` matter).
-/
import Mathlib

open Finset

namespace PerM

variable {α : Type*} [DecidableEq α]

/-- The set of border lengths of the word `w` of length `n`: `1 ≤ l < n` with
`w i = w (i + (n - l))` for `i < l`. -/
def bset (w : ℕ → α) (n : ℕ) : Finset ℕ :=
  (range n).filter fun l => 1 ≤ l ∧ ∀ i < l, w i = w (i + (n - l))

/-- The number of distinct letters of the word `w` of length `n`. -/
def wsym (w : ℕ → α) (n : ℕ) : ℕ := ((range n).image w).card

theorem mem_bset {w : ℕ → α} {n l : ℕ} :
    l ∈ bset w n ↔ l < n ∧ 1 ≤ l ∧ ∀ i < l, w i = w (i + (n - l)) := by
  simp [bset]

omit [DecidableEq α] in
/-- A period `p` makes every value equal to the value at the residue mod `p`. -/
theorem period_mod {w : ℕ → α} {n p : ℕ} (hp : 0 < p) (h : ∀ i, i + p < n → w i = w (i + p)) :
    ∀ i < n, w i = w (i % p) := by
  intro i
  induction i using Nat.strong_induction_on with
  | _ i ih =>
    intro hi
    by_cases hip : i < p
    · rw [Nat.mod_eq_of_lt hip]
    · have h1 : i - p < i := by omega
      have h2 := ih (i - p) h1 (by omega)
      have h3 := h (i - p) (by omega)
      have h4 : i - p + p = i := by omega
      rw [h4] at h3
      rw [← h3, h2]
      congr 1
      conv_rhs => rw [← h4]
      simp

/-- Borders of `w` shorter than a border `q` are exactly the borders of the prefix of length `q`. -/
theorem bset_eq_insert {w : ℕ → α} {n q : ℕ} (hq : q ∈ bset w n)
    (hmax : ∀ l ∈ bset w n, l ≤ q) : bset w n = insert q (bset w q) := by
  rw [mem_bset] at hq
  obtain ⟨hqn, hq1, hqb⟩ := hq
  ext l
  simp only [mem_insert, mem_bset]
  constructor
  · rintro ⟨hln, hl1, hlb⟩
    by_cases hlq : l = q
    · exact Or.inl hlq
    · right
      have hle := hmax l (mem_bset.2 ⟨hln, hl1, hlb⟩)
      refine ⟨by omega, hl1, fun i hi => ?_⟩
      rw [hlb i hi]
      have := hqb (i + (q - l)) (by omega)
      rw [this]
      congr 1
      omega
  · rintro (rfl | ⟨hlq, hl1, hlb⟩)
    · exact ⟨hqn, hq1, hqb⟩
    · refine ⟨by omega, hl1, fun i hi => ?_⟩
      rw [hlb i hi, hqb (i + (q - l)) (by omega)]
      congr 1
      omega

theorem not_mem_bset_self (w : ℕ → α) (q : ℕ) : q ∉ bset w q := by
  simp [bset]

theorem bset_subset (w : ℕ → α) (q : ℕ) : bset w q ⊆ Ico 1 q := by
  intro l hl
  rw [mem_bset] at hl
  simp only [mem_Ico]
  omega

theorem wsym_le (w : ℕ → α) (n : ℕ) : wsym w n ≤ n := by
  unfold wsym
  exact (card_image_le).trans (by simp)

/-- **Theorem 5.1 (border bound).** If `w` (of length `n`) is not constant, then
`n - sym(w) ≥ 2 bor(w) - 1`. -/
theorem border_bound (n : ℕ) (w : ℕ → α) (hw : ¬ ∀ i < n, w i = w 0) :
    2 * (bset w n).card + wsym w n ≤ n + 1 := by
  induction n using Nat.strong_induction_on generalizing w with
  | _ n ih =>
  by_cases hb : bset w n = ∅
  · rw [hb, card_empty]
    have := wsym_le w n
    omega
  obtain ⟨q, hqmem, hqmax⟩ := (bset w n).exists_max_image id (nonempty_iff_ne_empty.2 hb)
  simp only [id] at hqmax
  have hins := bset_eq_insert hqmem hqmax
  have hcard : (bset w n).card = (bset w q).card + 1 := by
    rw [hins, card_insert_of_notMem (not_mem_bset_self w q)]
  obtain ⟨hqn, hq1, hqb⟩ := mem_bset.1 hqmem
  set p := n - q with hpdef
  -- `p` is a period
  have hper : ∀ i, i + p < n → w i = w (i + p) := fun i hi => hqb i (by omega)
  -- `p ≥ 2`
  have hp2 : 2 ≤ p := by
    by_contra hcon
    apply hw
    have hp1 : p = 1 := by omega
    have := period_mod (by omega) hper
    intro i hi
    rw [this i hi, hp1, Nat.mod_one]
  -- every letter occurs among the first `p` positions
  have himg : (range n).image w ⊆ (range p).image w := by
    intro x hx
    simp only [mem_image, mem_range] at hx ⊢
    obtain ⟨i, hi, rfl⟩ := hx
    exact ⟨i % p, Nat.mod_lt _ (by omega), (period_mod (by omega) hper i hi).symm⟩
  by_cases hz : ∀ i < q, w i = w 0
  · -- `z = a^q`
    have hbq : (bset w q).card ≤ q - 1 := by
      have := card_le_card (bset_subset w q)
      simpa using this
    -- the suffix is also constant
    have hsuf : ∀ i, n - q ≤ i → i < n → w i = w 0 := by
      intro i h1 h2
      have := hqb (i - (n - q)) (by omega)
      rw [show i - (n - q) + (n - q) = i by omega] at this
      rw [← this, hz _ (by omega)]
    have hn2q : 2 * q + 1 ≤ n := by
      by_contra hcon
      apply hw
      intro i hi
      by_cases hiq : i < q
      · exact hz i hiq
      · exact hsuf i (by omega) hi
    have hsym : wsym w n ≤ 1 + (n - 2 * q) := by
      unfold wsym
      have hsub : (range n).image w ⊆ insert (w 0) ((Ico q (n - q)).image w) := by
        intro x hx
        simp only [mem_image, mem_range] at hx
        obtain ⟨i, hi, rfl⟩ := hx
        rw [mem_insert]
        by_cases hiq : i < q
        · exact Or.inl (hz i hiq)
        by_cases hin : n - q ≤ i
        · exact Or.inl (hsuf i hin hi)
        right
        exact mem_image.2 ⟨i, mem_Ico.2 ⟨by omega, by omega⟩, rfl⟩
      refine (card_le_card hsub).trans ((card_insert_le _ _).trans ?_)
      have := (card_image_le (s := Ico q (n - q)) (f := w))
      simp only [Nat.card_Ico] at this
      omega
    omega
  · -- `z` is not constant
    have hq2 : 2 ≤ q := by
      by_contra hcon
      apply hz
      intro i hi
      have : i = 0 := by omega
      rw [this]
    have hih := ih q hqn w hz
    have hsym : wsym w n ≤ wsym w q + (p - q) := by
      unfold wsym
      have hsub : (range p).image w ⊆ (range q).image w ∪ (Ico q p).image w := by
        intro x hx
        simp only [mem_image, mem_range] at hx
        obtain ⟨i, hi, rfl⟩ := hx
        rw [mem_union]
        by_cases hiq : i < q
        · exact Or.inl (mem_image.2 ⟨i, mem_range.2 hiq, rfl⟩)
        · exact Or.inr (mem_image.2 ⟨i, mem_Ico.2 ⟨by omega, hi⟩, rfl⟩)
      refine (card_le_card (himg.trans hsub)).trans ((card_union_le _ _).trans ?_)
      have := (card_image_le (s := Ico q p) (f := w))
      simp only [Nat.card_Ico] at this
      omega
    omega

end PerM


==> anc/lean/PerM/F1_RankAux.lean <==
/-
PerM/F1_RankAux.lean — Lemma 5.2 in the form used for Corollary 5.3: if the graph `F` on
`{0,…,N}` joins `0` with `N` and `i` with `i + d` for every `d ∈ Δ`, then it has at most
`N - min(2|Δ|, N-1)` components (the word of component names has `|Δ| + 1` borders).
Also: adding an edge between two components keeps a forest acyclic.
-/
import PerM.EdgeDefs
import PerM.F1_Border

open Finset

namespace PerM

/-- Adding an edge between vertices in different components preserves acyclicity. -/
theorem acyc_insert_of_not_conn {V : Type*} [DecidableEq V] {F : Finset (Sym2 V)} {u v : V}
    (h : Acyc F) (hn : ¬ Conn F u v) : Acyc (insert s(u, v) F) := by
  unfold Acyc Conn at *
  have : SimpleGraph.fromEdgeSet ((insert s(u, v) F : Finset (Sym2 V)) : Set (Sym2 V)) =
      SimpleGraph.fromEdgeSet (F : Set (Sym2 V)) ⊔ SimpleGraph.fromEdgeSet {s(u, v)} := by
    rw [← SimpleGraph.fromEdgeSet_union, coe_insert, Set.insert_eq, Set.union_comm]
  rw [this]
  exact h.isAcyclic_sup_fromEdgeSet_of_not_reachable hn

/-- **Lemma 5.2** (graph form). -/
theorem ncomp_le_of_periods {N : ℕ} (hN : 3 ≤ N) (Δ : Finset ℕ) (hΔ : Δ ⊆ Icc 1 (N - 1))
    (F : Finset (Sym2 (Fin (N + 1)))) (hg : Conn F 0 (Fin.last N))
    (hd : ∀ d ∈ Δ, ∀ i (hi : i + d < N + 1),
      Conn F ⟨i, by omega⟩ ⟨i + d, hi⟩) :
    ncomp F + min (2 * Δ.card) (N - 1) ≤ N := by
  classical
  set G := SimpleGraph.fromEdgeSet (F : Set (Sym2 (Fin (N + 1)))) with hG
  let w : ℕ → G.ConnectedComponent := fun i =>
    G.connectedComponentMk (if h : i < N + 1 then ⟨i, h⟩ else 0)
  have hw : ∀ i (h : i < N + 1), w i = G.connectedComponentMk ⟨i, h⟩ := by
    intro i h; simp only [w, dif_pos h]
  -- components ≤ letters
  have hnc : ncomp F ≤ wsym w (N + 1) := by
    unfold ncomp wsym
    refine (Nat.card_le_card_of_surjective
      (fun x : ((range (N + 1)).image w) => (x : G.ConnectedComponent)) ?_).trans
      (Nat.card_eq_finsetCard _).le
    intro c
    induction c using SimpleGraph.ConnectedComponent.ind with
    | h v =>
      exact ⟨⟨G.connectedComponentMk v, mem_image.2 ⟨v, mem_range.2 v.isLt, hw v v.isLt⟩⟩, rfl⟩
  -- borders
  have hbor : Δ.card + 1 ≤ (bset w (N + 1)).card := by
    have hsub : insert 1 (Δ.image fun d => N + 1 - d) ⊆ bset w (N + 1) := by
      intro l hl
      rw [mem_insert, mem_image] at hl
      rw [mem_bset]
      rcases hl with rfl | ⟨d, hdΔ, rfl⟩
      · refine ⟨by omega, le_rfl, fun i hi => ?_⟩
        have hi0 : i = 0 := by omega
        subst hi0
        rw [hw 0 (by omega), hw (0 + (N + 1 - 1)) (by omega)]
        have e1 : (⟨0, by omega⟩ : Fin (N + 1)) = 0 := rfl
        have e2 : (⟨0 + (N + 1 - 1), by omega⟩ : Fin (N + 1)) = Fin.last N := by
          ext; simp
        rw [e1, e2]
        exact SimpleGraph.ConnectedComponent.sound hg
      · have hd1 := mem_Icc.1 (hΔ hdΔ)
        refine ⟨by omega, by omega, fun i hi => ?_⟩
        have he : i + (N + 1 - (N + 1 - d)) = i + d := by omega
        rw [he, hw i (by omega), hw (i + d) (by omega)]
        exact SimpleGraph.ConnectedComponent.sound (hd d hdΔ i (by omega))
    have hnot : 1 ∉ Δ.image fun d => N + 1 - d := by
      rw [mem_image]
      rintro ⟨d, hdΔ, hd1⟩
      have := mem_Icc.1 (hΔ hdΔ)
      omega
    have hinj : Set.InjOn (fun d => N + 1 - d) (Δ : Set ℕ) := by
      intro a ha b hb hab
      have := mem_Icc.1 (hΔ ha)
      have := mem_Icc.1 (hΔ hb)
      simp only at hab
      omega
    have := card_le_card hsub
    rwa [card_insert_of_notMem hnot, card_image_of_injOn hinj] at this
  by_cases hc : ∀ i < N + 1, w i = w 0
  · have h1 : wsym w (N + 1) ≤ 1 := by
      unfold wsym
      have : (range (N + 1)).image w ⊆ {w 0} := by
        intro x hx
        obtain ⟨i, hi, rfl⟩ := mem_image.1 hx
        rw [mem_singleton]
        exact hc i (mem_range.1 hi)
      exact (card_le_card this).trans (by simp)
    omega
  · have := border_bound (N + 1) w hc
    omega

end PerM


==> anc/lean/PerM/F2_Augment.lean <==
/-
PerM/F2_Augment.lean — **Lemma 5.4** (augmentation).  A shortest chain `d_0 → ⋯ → d_s` from a
missing length to a directly insertable one gives `F' = F ∪ {e_0,…,e_s} \ {f_1,…,f_s}`; acyclicity
by the downward induction on `F^{(j)}` of the paper.  Here `e_i = s(u i, v i)` and `f_{i+1} = g i`.
-/
import PerM.F2_Chain

open Finset

namespace PerM

variable {N : ℕ}

theorem AugChain.trunc {F : Finset (Sym2 (Fin (N + 1)))} {c : ℕ → ℕ} {s i : ℕ}
    (h : AugChain F c s) (hi : i ≤ s) : AugChain F c i :=
  ⟨h.1, fun k hk => h.2 k (by omega)⟩

/-- A relation `c i → c k` with `i + 1 < k` shortens the chain. -/
theorem AugChain.shortcut {F : Finset (Sym2 (Fin (N + 1)))} {c : ℕ → ℕ} {s i k : ℕ}
    (h : AugChain F c s) (hik : i < k) (hks : k ≤ s) (hr : AugRel F (c i) (c k)) :
    ∃ c' : ℕ → ℕ, AugChain F c' (s - (k - i - 1)) ∧ c' (s - (k - i - 1)) = c s := by
  refine ⟨fun n => if n ≤ i then c n else c (n + (k - i - 1)), ⟨by simpa using h.1, ?_⟩, ?_⟩
  · intro n hn
    by_cases h1 : n + 1 ≤ i
    · simp only [show n ≤ i by omega, h1, if_true]; exact h.2 n (by omega)
    by_cases h2 : n = i
    · subst h2
      simp only [le_refl, if_true, show ¬ (n + 1 ≤ n) by omega, if_false]
      rwa [show n + 1 + (k - n - 1) = k by omega]
    · simp only [show ¬ n ≤ i by omega, show ¬ (n + 1 ≤ i) by omega, if_false]
      rw [show n + 1 + (k - i - 1) = n + (k - i - 1) + 1 by omega]
      exact h.2 _ (by omega)
  · simp only [show ¬ (s - (k - i - 1) ≤ i) by omega, if_false]
    rw [show s - (k - i - 1) + (k - i - 1) = s by omega]

/-- Augmentation along a chain without shortcuts and with distinct lengths. -/
theorem augment_of_chain {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N)
    (hinj : Set.InjOn elen (F : Set (Sym2 (Fin (N + 1))))) (hac : Acyc (insert (ground N) F))
    {s : ℕ} {c : ℕ → ℕ} (hc : AugChain F c s) (hins : AugIns F (c s))
    (hnorel : ∀ i k, i + 1 < k → k ≤ s → ¬ AugRel F (c i) (c k))
    (hdist : ∀ i k, i < k → k ≤ s → c i ≠ c k) :
    ∃ F' ⊆ Eall N, Set.InjOn elen (F' : Set (Sym2 (Fin (N + 1)))) ∧
      Acyc (insert (ground N) F') ∧ F'.card = F.card + 1 ∧ (symmDiff F F').card ≤ 2 * s + 1 := by
  classical
  have hw : ∀ i, ∃ (u v : Fin (N + 1)) (g : Sym2 (Fin (N + 1))),
      (i < s → AugRelW F (c i) (c (i + 1)) u v g) ∧ (i = s → AugInsW F (c s) u v) := by
    intro i
    by_cases hi : i < s
    · obtain ⟨u, v, g, h⟩ := hc.2 i hi
      exact ⟨u, v, g, fun _ => h, fun h' => absurd h' (by omega)⟩
    · by_cases his : i = s
      · obtain ⟨u, v, h⟩ := hins
        exact ⟨u, v, s(u, v), fun h' => absurd h' hi, fun _ => h⟩
      · exact ⟨0, 0, s(0, 0), fun h' => absurd h' hi, fun h' => absurd h' his⟩
  choose u v g hw using hw
  have heE : ∀ i ≤ s, s(u i, v i) ∈ Eall N ∧ s(u i, v i) ∉ F ∧ elen s(u i, v i) = c i := by
    intro i hi
    rcases lt_or_eq_of_le hi with hi | hi
    · obtain ⟨h1, h2, h3, -⟩ := (hw i).1 hi; exact ⟨h1, h2, h3⟩
    · obtain ⟨h1, h2, h3, -⟩ := (hw i).2 hi; exact ⟨h1, h2, hi ▸ h3⟩
  have hgF : ∀ i < s, g i ∈ F ∧ elen (g i) = c (i + 1) := by
    intro i hi; obtain ⟨-, -, -, -, h5, h6, -⟩ := (hw i).1 hi; exact ⟨h5, h6⟩
  have hconn : ∀ i < s, Conn (insert (ground N) F) (u i) (v i) := fun i hi =>
    ((hw i).1 hi).2.2.2.1
  have hpath : ∀ i < s, ¬ Conn ((insert (ground N) F).erase (g i)) (u i) (v i) := fun i hi =>
    ((hw i).1 hi).2.2.2.2.2.2
  have hsep : ¬ Conn (insert (ground N) F) (u s) (v s) := ((hw s).2 rfl).2.2.2
  have hoff : ∀ i k, i < k → k < s → Conn ((insert (ground N) F).erase (g k)) (u i) (v i) := by
    intro i k hik hks
    by_contra hn
    obtain ⟨h1, h2, h3, h4, -⟩ := (hw i).1 (by omega)
    exact hnorel i (k + 1) (by omega) (by omega)
      ⟨u i, v i, g k, h1, h2, h3, h4, (hgF k hks).1, (hgF k hks).2, hn⟩
  have hcinj : ∀ i ≤ s, ∀ k ≤ s, c i = c k → i = k := by
    intro i hi k hk h
    by_contra hne
    rcases lt_or_gt_of_ne hne with h' | h'
    · exact hdist _ _ h' hk h
    · exact hdist _ _ h' hi h.symm
  have hginj : ∀ i < s, ∀ k < s, g i = g k → i = k := by
    intro i hi k hk h
    have := congrArg elen h
    rw [(hgF i hi).2, (hgF k hk).2] at this
    have := hcinj _ (by omega) _ (by omega) this
    omega
  -- the forests `F^{(j)}`, written with `j = s - t`
  have key : ∀ t ≤ s, Acyc (insert (ground N)
      ((F \ (Ico (s - t) s).image g) ∪ (Icc (s - t) s).image (fun i => s(u i, v i)))) := by
    intro t
    induction t with
    | zero =>
      intro _
      simp only [Nat.sub_zero, Ico_self, image_empty, sdiff_empty, Icc_self, image_singleton]
      refine (hac.insert_of_not_conn hsep).mono ?_
      intro x hx
      simp only [mem_insert, mem_union, mem_singleton] at hx ⊢
      tauto
    | succ t ih =>
      intro ht
      have hH := ih (by omega)
      obtain ⟨j, hj⟩ : ∃ j, j = s - (t + 1) := ⟨_, rfl⟩
      rw [← hj]
      rw [show s - t = j + 1 by omega] at hH
      have hjs : j < s := by omega
      have hKH : insert (ground N) (F \ (Ico (j + 1) s).image g) ⊆ insert (ground N)
          ((F \ (Ico (j + 1) s).image g) ∪ (Icc (j + 1) s).image (fun i => s(u i, v i))) :=
        insert_subset_insert _ subset_union_left
      have hKF : insert (ground N) (F \ (Ico (j + 1) s).image g) ⊆ insert (ground N) F :=
        insert_subset_insert _ sdiff_subset
      have hK : Conn (insert (ground N) (F \ (Ico (j + 1) s).image g)) (u j) (v j) := by
        refine hac.conn_of_path_subset hKF (hconn j hjs) ?_
        intro x hx hnx
        rcases mem_insert.1 hx with rfl | hxF
        · exact mem_insert_self _ _
        refine mem_insert_of_mem (mem_sdiff.2 ⟨hxF, ?_⟩)
        intro hxi
        obtain ⟨k, hk, rfl⟩ := mem_image.1 hxi
        rw [mem_Ico] at hk
        exact hnx (hoff j k (by omega) hk.2)
      have hgK : g j ∈ insert (ground N) (F \ (Ico (j + 1) s).image g) := by
        refine mem_insert_of_mem (mem_sdiff.2 ⟨(hgF j hjs).1, ?_⟩)
        intro hxi
        obtain ⟨k, hk, hk'⟩ := mem_image.1 hxi
        rw [mem_Ico] at hk
        have := hginj k hk.2 j hjs hk'
        omega
      have hHn : ¬ Conn ((insert (ground N) ((F \ (Ico (j + 1) s).image g) ∪
          (Icc (j + 1) s).image (fun i => s(u i, v i)))).erase (g j)) (u j) (v j) := by
        intro hc'
        have := hH.conn_erase_of_subset hKH (hKH hgK) hK hc'
        exact hpath j hjs (this.mono (erase_subset_erase _ hKF))
      refine ((hH.mono (erase_subset _ _)).insert_of_not_conn hHn).mono ?_
      intro x hx
      rcases mem_insert.1 hx with rfl | hx
      · refine mem_insert_of_mem (mem_erase.2 ⟨fun h => ground_not_mem_Eall N ?_, mem_insert_self _ _⟩)
        rw [h]; exact hFE (hgF j hjs).1
      rcases mem_union.1 hx with hx | hx
      · obtain ⟨hxF, hxn⟩ := mem_sdiff.1 hx
        refine mem_insert_of_mem (mem_erase.2 ⟨?_, mem_insert_of_mem
          (mem_union_left _ (mem_sdiff.2 ⟨hxF, ?_⟩))⟩)
        · rintro rfl; exact hxn (mem_image.2 ⟨j, by simp [hjs], rfl⟩)
        · intro h; apply hxn
          obtain ⟨k, hk, hk'⟩ := mem_image.1 h
          exact mem_image.2 ⟨k, by simp only [mem_Ico] at hk ⊢; omega, hk'⟩
      · obtain ⟨k, hk, rfl⟩ := mem_image.1 hx
        rw [mem_Icc] at hk
        by_cases hkj : k = j
        · subst hkj; exact mem_insert_self _ _
        · refine mem_insert_of_mem (mem_erase.2 ⟨?_, mem_insert_of_mem
            (mem_union_right _ (mem_image.2 ⟨k, by simp only [mem_Icc]; omega, rfl⟩))⟩)
          intro h
          exact (heE k hk.2).2.1 (by rw [h]; exact (hgF j hjs).1)
  have hacF' := key s le_rfl
  rw [Nat.sub_self] at hacF'
  -- properties of `F' = F^{(0)}`
  have hXF : (Ico 0 s).image g ⊆ F := by
    intro x hx
    obtain ⟨k, hk, rfl⟩ := mem_image.1 hx
    exact (hgF k (mem_Ico.1 hk).2).1
  have hXcard : ((Ico 0 s).image g).card = s := by
    rw [card_image_of_injOn, Nat.card_Ico, Nat.sub_zero]
    intro i hi k hk h
    exact hginj i (mem_Ico.1 hi).2 k (mem_Ico.1 hk).2 h
  have hEcard : ((Icc 0 s).image (fun i => s(u i, v i))).card = s + 1 := by
    rw [card_image_of_injOn, Nat.card_Icc, Nat.sub_zero]
    intro i hi k hk h
    have hi' := (mem_Icc.1 hi).2
    have hk' := (mem_Icc.1 hk).2
    have := congrArg elen h
    simp only at this
    rw [(heE i hi').2.2, (heE k hk').2.2] at this
    exact hcinj i hi' k hk' this
  have hdisj : Disjoint (F \ (Ico 0 s).image g) ((Icc 0 s).image (fun i => s(u i, v i))) := by
    rw [disjoint_left]
    intro x hx hx'
    obtain ⟨k, hk, rfl⟩ := mem_image.1 hx'
    exact (heE k (mem_Icc.1 hk).2).2.1 (mem_sdiff.1 hx).1
  -- an old edge that survives has none of the lengths `c 0, …, c s`
  have hold : ∀ x ∈ F \ (Ico 0 s).image g, ∀ k ≤ s, elen x ≠ c k := by
    intro x hx k hk hxk
    obtain ⟨hxF, hxn⟩ := mem_sdiff.1 hx
    rcases Nat.eq_zero_or_pos k with rfl | hk0
    · exact hc.1.2 x hxF hxk
    · have hg := hgF (k - 1) (by omega)
      rw [show k - 1 + 1 = k by omega] at hg
      have : x = g (k - 1) := hinj hxF hg.1 (by rw [hxk, hg.2])
      exact hxn (mem_image.2 ⟨k - 1, mem_Ico.2 ⟨by omega, by omega⟩, this.symm⟩)
  refine ⟨_, ?_, ?_, hacF', ?_, ?_⟩
  · intro x hx
    rcases mem_union.1 hx with hx | hx
    · exact hFE (mem_sdiff.1 hx).1
    · obtain ⟨k, hk, rfl⟩ := mem_image.1 hx
      exact (heE k (mem_Icc.1 hk).2).1
  · intro x hx y hy hxy
    simp only [coe_union, Set.mem_union, mem_coe] at hx hy
    rcases hx with hx | hx <;> rcases hy with hy | hy
    · exact hinj (mem_sdiff.1 hx).1 (mem_sdiff.1 hy).1 hxy
    · obtain ⟨k, hk, rfl⟩ := mem_image.1 hy
      exact absurd (hxy.trans (heE k (mem_Icc.1 hk).2).2.2) (hold x hx k (mem_Icc.1 hk).2)
    · obtain ⟨k, hk, rfl⟩ := mem_image.1 hx
      exact absurd (hxy.symm.trans (heE k (mem_Icc.1 hk).2).2.2) (hold y hy k (mem_Icc.1 hk).2)
    · obtain ⟨i, hi, rfl⟩ := mem_image.1 hx
      obtain ⟨k, hk, rfl⟩ := mem_image.1 hy
      have hi' := (mem_Icc.1 hi).2
      have hk' := (mem_Icc.1 hk).2
      rw [(heE i hi').2.2, (heE k hk').2.2] at hxy
      rw [hcinj i hi' k hk' hxy]
  · rw [card_union_of_disjoint hdisj, card_sdiff_of_subset hXF, hXcard, hEcard]
    have := card_le_card hXF
    omega
  · calc (symmDiff F _).card
        ≤ ((Ico 0 s).image g ∪ (Icc 0 s).image (fun i => s(u i, v i))).card := by
          apply card_le_card
          intro x hx
          rcases mem_symmDiff.1 hx with ⟨hxF, hxn⟩ | ⟨hxF', hxn⟩
          · refine mem_union_left _ ?_
            by_contra h
            exact hxn (mem_union_left _ (mem_sdiff.2 ⟨hxF, h⟩))
          · rcases mem_union.1 hxF' with h | h
            · exact absurd (mem_sdiff.1 h).1 hxn
            · exact mem_union_right _ h
      _ ≤ s + (s + 1) := (card_union_le _ _).trans (by rw [hXcard, hEcard])
      _ = 2 * s + 1 := by ring

/-- **Lemma 5.4** (augmentation). -/
theorem augment (hN : 3 ≤ N) {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N)
    (hinj : Set.InjOn elen (F : Set (Sym2 (Fin (N + 1))))) (hac : Acyc (insert (ground N) F))
    (hcard : F.card < N - 1) :
    ∃ F' ⊆ Eall N, Set.InjOn elen (F' : Set (Sym2 (Fin (N + 1)))) ∧
      Acyc (insert (ground N) F') ∧ F'.card = F.card + 1 ∧
      (symmDiff F F').card ≤ 2 * Dc N + 1 := by
  classical
  obtain ⟨s₀, hs₀, c₀, hc₀, hi₀⟩ := exists_short_chain hN hFE hinj hac hcard
  have hex : ∃ s, ∃ c, AugChain F c s ∧ AugIns F (c s) := ⟨s₀, c₀, hc₀, hi₀⟩
  have hsD : Nat.find hex ≤ Dc N := (Nat.find_min' hex ⟨c₀, hc₀, hi₀⟩).trans hs₀
  obtain ⟨s, hs, hsD'⟩ : ∃ s, s = Nat.find hex ∧ s ≤ Dc N := ⟨_, rfl, hsD⟩
  have hmin : ∀ s' < s, ∀ c', AugChain F c' s' → ¬ AugIns F (c' s') := by
    intro s' hs' c' hc' hi'
    exact Nat.find_min hex (hs ▸ hs') ⟨c', hc', hi'⟩
  obtain ⟨c, hc, hins⟩ : ∃ c, AugChain F c s ∧ AugIns F (c s) := hs ▸ Nat.find_spec hex
  have hnorel : ∀ i k, i + 1 < k → k ≤ s → ¬ AugRel F (c i) (c k) := by
    intro i k hik hks hr
    obtain ⟨c', h1, h2⟩ := hc.shortcut (by omega) hks hr
    exact hmin _ (by omega) _ h1 (h2 ▸ hins)
  have hdist : ∀ i k, i < k → k ≤ s → c i ≠ c k := by
    intro i k hik hks heq
    by_cases hk : k = s
    · subst hk; exact hmin i hik c (hc.trunc hik.le) (heq ▸ hins)
    · have hr : AugRel F (c i) (c (k + 1)) := heq ▸ hc.2 k (by omega)
      obtain ⟨c', h1, h2⟩ := hc.shortcut (show i < k + 1 by omega) (by omega) hr
      exact hmin _ (by omega) _ h1 (h2 ▸ hins)
  obtain ⟨F', h1, h2, h3, h4, h5⟩ := augment_of_chain hFE hinj hac hc hins hnorel hdist
  exact ⟨F', h1, h2, h3, h4, h5.trans (by omega)⟩

end PerM


==> anc/lean/PerM/F2_Chain.lean <==
/-
PerM/F2_Chain.lean — Lemma 5.4, part 1: relations between lengths, chains, the levels `Δ_j`, the
doubling `|Δ_{j+1}| ≥ min(2|Δ_j|, m)`, and the existence of a chain of length `≤ D` from a missing
length to a directly insertable one.

`F` is a forest of the contracted graph: `F ⊆ Eall N` with `Acyc (insert (ground N) F)`; we write
`F̂ = insert (ground N) F`.  An edge `g ∈ F` lies on the path `P_F(e)` of `e = s(u,v)` iff
`¬ Conn (F̂.erase g) u v`.
-/
import PerM.Rank
import PerM.RMCount
import PerM.F2_Graph

open Finset

namespace PerM

variable {N : ℕ}

/-- `d` is a missing length of `F`. -/
def AugMissing (F : Finset (Sym2 (Fin (N + 1)))) (d : ℕ) : Prop :=
  d ∈ Icc 1 (N - 1) ∧ ∀ g ∈ F, elen g ≠ d

/-- Witness of a relation `d → d'`: the edge `s(u,v) ∉ F` has length `d`, its ends are connected in
`F̂`, and `g ∈ F` of length `d'` lies on the path joining them. -/
def AugRelW (F : Finset (Sym2 (Fin (N + 1)))) (d d' : ℕ) (u v : Fin (N + 1))
    (g : Sym2 (Fin (N + 1))) : Prop :=
  s(u, v) ∈ Eall N ∧ s(u, v) ∉ F ∧ elen s(u, v) = d ∧ Conn (insert (ground N) F) u v ∧
    g ∈ F ∧ elen g = d' ∧ ¬ Conn ((insert (ground N) F).erase g) u v

/-- The relation `d → d'`. -/
def AugRel (F : Finset (Sym2 (Fin (N + 1)))) (d d' : ℕ) : Prop :=
  ∃ u v g, AugRelW F d d' u v g

/-- Witness that `d` is directly insertable. -/
def AugInsW (F : Finset (Sym2 (Fin (N + 1)))) (d : ℕ) (u v : Fin (N + 1)) : Prop :=
  s(u, v) ∈ Eall N ∧ s(u, v) ∉ F ∧ elen s(u, v) = d ∧ ¬ Conn (insert (ground N) F) u v

/-- `d` is directly insertable. -/
def AugIns (F : Finset (Sym2 (Fin (N + 1)))) (d : ℕ) : Prop := ∃ u v, AugInsW F d u v

/-- A chain `c 0 → c 1 → ⋯ → c s` starting at a missing length. -/
def AugChain (F : Finset (Sym2 (Fin (N + 1)))) (c : ℕ → ℕ) (s : ℕ) : Prop :=
  AugMissing F (c 0) ∧ ∀ i < s, AugRel F (c i) (c (i + 1))

/-- `Δ_j`: the lengths reachable from a missing length by a chain of at most `j` relations. -/
noncomputable def augReach (F : Finset (Sym2 (Fin (N + 1)))) (j : ℕ) : Finset ℕ := by
  classical
  exact (Icc 1 (N - 1)).filter fun d => ∃ s ≤ j, ∃ c, AugChain F c s ∧ c s = d

theorem mem_augReach {F : Finset (Sym2 (Fin (N + 1)))} {j d : ℕ} :
    d ∈ augReach F j ↔ d ∈ Icc 1 (N - 1) ∧ ∃ s ≤ j, ∃ c, AugChain F c s ∧ c s = d := by
  classical
  unfold augReach; exact Finset.mem_filter

theorem augReach_subset (F : Finset (Sym2 (Fin (N + 1)))) (j : ℕ) :
    augReach F j ⊆ Icc 1 (N - 1) := fun _ h => (mem_augReach.1 h).1

theorem augReach_mono (F : Finset (Sym2 (Fin (N + 1)))) {j k : ℕ} (hjk : j ≤ k) :
    augReach F j ⊆ augReach F k := by
  intro d hd
  obtain ⟨h1, s, hs, c, hc, rfl⟩ := mem_augReach.1 hd
  exact mem_augReach.2 ⟨h1, s, hs.trans hjk, c, hc, rfl⟩

theorem missing_mem_augReach {F : Finset (Sym2 (Fin (N + 1)))} {d : ℕ} (h : AugMissing F d) :
    d ∈ augReach F 0 :=
  mem_augReach.2 ⟨h.1, 0, le_rfl, fun _ => d, ⟨h, fun _ hi => absurd hi (Nat.not_lt_zero _)⟩, rfl⟩

theorem ground_not_mem_Eall (N : ℕ) : ground N ∉ Eall N := by
  simp [Eall, ground]

theorem ground_not_diag (N : ℕ) (hN : 1 ≤ N) : ¬ (ground N).IsDiag := by
  unfold ground
  rw [Sym2.mk_isDiag_iff]
  intro h
  have := congrArg Fin.val h
  simp at this; omega

theorem not_diag_of_mem_Eall {N : ℕ} {e : Sym2 (Fin (N + 1))} (h : e ∈ Eall N) : ¬ e.IsDiag :=
  (mem_filter.1 h).2.1

theorem AugRel.mem_Icc {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N) {d d' : ℕ}
    (h : AugRel F d d') : d' ∈ Icc 1 (N - 1) := by
  obtain ⟨u, v, g, -, -, -, -, hg, rfl, -⟩ := h
  exact elen_mem_of_Eall (hFE hg)

/-- One more relation reaches one more level. -/
theorem augReach_succ {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N) {j d d' : ℕ}
    (hd : d ∈ augReach F j) (h : AugRel F d d') : d' ∈ augReach F (j + 1) := by
  obtain ⟨-, s, hs, c, hc, rfl⟩ := mem_augReach.1 hd
  refine mem_augReach.2 ⟨h.mem_Icc hFE, s + 1, by omega, fun k => if k ≤ s then c k else d', ⟨?_, ?_⟩, ?_⟩
  · simpa using hc.1
  · intro i hi
    by_cases his : i < s
    · simp only [show i ≤ s by omega, show i + 1 ≤ s by omega, if_true]
      exact hc.2 i his
    · have : i = s := by omega
      subst this
      simpa using h
  · simp

/-- **Doubling.** If no length of `Δ_j` is directly insertable, `|Δ_{j+1}| ≥ min(2|Δ_j|, m)`. -/
theorem augReach_doubling (hN : 3 ≤ N) {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N)
    (hinj : Set.InjOn elen (F : Set (Sym2 (Fin (N + 1)))))
    (hac : Acyc (insert (ground N) F)) (j : ℕ) (hno : ∀ d ∈ augReach F j, ¬ AugIns F d) :
    min (2 * (augReach F j).card) (N - 1) ≤ (augReach F (j + 1)).card := by
  classical
  obtain ⟨A, hAE, hAl, hAac, hAcard⟩ := rank_lengths N hN (augReach F j) (augReach_subset F j)
  set Fj := F.filter (fun g => elen g ∈ augReach F (j + 1)) with hFj
  have hFjF : Fj ⊆ F := filter_subset _ _
  have hconn : ∀ u v, s(u, v) ∈ insert (ground N) A → Conn (insert (ground N) Fj) u v := by
    intro u v huv
    rcases mem_insert.1 huv with h | h
    · exact conn_of_mem (h ▸ mem_insert_self _ _)
    have hd := hAl _ h
    by_cases hF : s(u, v) ∈ F
    · exact conn_of_mem (mem_insert_of_mem (mem_filter.2 ⟨hF, augReach_mono F (by omega) hd⟩))
    have hc : Conn (insert (ground N) F) u v := by
      by_contra hc
      exact hno _ hd ⟨u, v, hAE h, hF, rfl, hc⟩
    refine hac.conn_of_path_subset (insert_subset_insert _ hFjF) hc ?_
    intro g hg hng
    rcases mem_insert.1 hg with rfl | hgF
    · exact mem_insert_self _ _
    · refine mem_insert_of_mem (mem_filter.2 ⟨hgF, augReach_succ hFE hd ⟨u, v, g, ?_⟩⟩)
      exact ⟨hAE h, hF, rfl, hc, hgF, rfl, hng⟩
  have hdiagA : ∀ e ∈ insert (ground N) A, ¬ e.IsDiag := by
    intro e he
    rcases mem_insert.1 he with rfl | he
    · exact ground_not_diag N (by omega)
    · exact not_diag_of_mem_Eall (hAE he)
  have hdiagF : ∀ e ∈ insert (ground N) Fj, ¬ e.IsDiag := by
    intro e he
    rcases mem_insert.1 he with rfl | he
    · exact ground_not_diag N (by omega)
    · exact not_diag_of_mem_Eall (hFE (hFjF he))
  have key := acyc_card_le _ _ hdiagA hdiagF hAac
    (hac.mono (insert_subset_insert _ hFjF)) hconn
  rw [card_insert_of_notMem (fun h => ground_not_mem_Eall N (hAE h)),
    card_insert_of_notMem (fun h => ground_not_mem_Eall N (hFE (hFjF h)))] at key
  have hFjcard : Fj.card ≤ (augReach F (j + 1)).card := by
    apply card_le_card_of_injOn elen
    · intro g hg; exact (mem_filter.1 hg).2
    · exact hinj.mono (by intro x hx; exact hFjF hx)
  omega

/-- A forest of the contracted graph with fewer than `m` edges has a missing length. -/
theorem exists_missing {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N)
    (hinj : Set.InjOn elen (F : Set (Sym2 (Fin (N + 1))))) (hcard : F.card < N - 1) :
    ∃ d, AugMissing F d := by
  classical
  have hsub : F.image elen ⊆ Icc 1 (N - 1) := by
    intro d hd
    obtain ⟨g, hg, rfl⟩ := mem_image.1 hd
    exact elen_mem_of_Eall (hFE hg)
  have hlt : (F.image elen).card < (Icc 1 (N - 1)).card := by
    rw [card_image_of_injOn hinj, Nat.card_Icc]; omega
  obtain ⟨d, hd, hdn⟩ := exists_mem_notMem_of_card_lt_card hlt
  exact ⟨d, hd, fun g hg h => hdn (mem_image.2 ⟨g, hg, h⟩)⟩

/-- A forest of the contracted graph with fewer than `m` edges has a directly insertable length. -/
theorem exists_insertable (hN : 3 ≤ N) {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N)
    (hac : Acyc (insert (ground N) F)) (hcard : F.card < N - 1) :
    ∃ d ∈ Icc 1 (N - 1), AugIns F d := by
  classical
  have hdiag : ∀ e ∈ insert (ground N) F, ¬ e.IsDiag := by
    intro e he
    rcases mem_insert.1 he with rfl | he
    · exact ground_not_diag N (by omega)
    · exact not_diag_of_mem_Eall (hFE he)
  have hfc := forest_card _ hdiag hac
  rw [card_insert_of_notMem (fun h => ground_not_mem_Eall N (hFE h)), Fintype.card_fin] at hfc
  have hex : ∃ u v, ¬ Conn (insert (ground N) F) u v := by
    by_contra hall
    push_neg at hall
    have hsub : Subsingleton
        (SimpleGraph.fromEdgeSet ((insert (ground N) F : Finset _) : Set (Sym2 (Fin (N + 1))))).ConnectedComponent := by
      constructor
      intro c c'
      induction c using SimpleGraph.ConnectedComponent.ind with
      | h u =>
      induction c' using SimpleGraph.ConnectedComponent.ind with
      | h v => exact SimpleGraph.ConnectedComponent.eq.2 (hall u v)
    have := (Finite.card_le_one_iff_subsingleton).2 hsub
    unfold ncomp at hfc
    omega
  obtain ⟨u, v, huv⟩ := hex
  have hE : s(u, v) ∈ Eall N := by
    simp only [Eall, mem_filter, mem_univ, true_and]
    refine ⟨fun h => huv ?_, fun h => huv ?_⟩
    · rw [Sym2.mk_isDiag_iff] at h; subst h; exact conn_refl _ _
    · exact conn_of_mem (by rw [h]; exact mem_insert_self _ _)
  exact ⟨_, elen_mem_of_Eall hE, u, v, hE,
    fun h => huv (conn_of_mem (mem_insert_of_mem h)), rfl, huv⟩

/-- There is a chain of at most `D` relations from a missing length to a directly insertable one. -/
theorem exists_short_chain (hN : 3 ≤ N) {F : Finset (Sym2 (Fin (N + 1)))} (hFE : F ⊆ Eall N)
    (hinj : Set.InjOn elen (F : Set (Sym2 (Fin (N + 1)))))
    (hac : Acyc (insert (ground N) F)) (hcard : F.card < N - 1) :
    ∃ s ≤ Dc N, ∃ c, AugChain F c s ∧ AugIns F (c s) := by
  by_cases h : ∃ j < Dc N, ∃ d ∈ augReach F j, AugIns F d
  · obtain ⟨j, hj, d, hd, hins⟩ := h
    obtain ⟨-, s, hs, c, hc, rfl⟩ := mem_augReach.1 hd
    exact ⟨s, by omega, c, hc, hins⟩
  push_neg at h
  have hgrow : ∀ j ≤ Dc N, min (2 ^ j) (N - 1) ≤ (augReach F j).card := by
    intro j
    induction j with
    | zero =>
      intro _
      obtain ⟨d, hd⟩ := exists_missing hFE hinj hcard
      have := card_pos.2 ⟨d, missing_mem_augReach hd⟩
      rw [pow_zero]; omega
    | succ j ih =>
      intro hj
      have h1 := ih (by omega)
      have h2 := augReach_doubling hN hFE hinj hac j (h j (by omega))
      rw [pow_succ]
      omega
  have hD := hgrow (Dc N) le_rfl
  have hpow : N - 1 ≤ 2 ^ Dc N := Nat.le_pow_clog (by norm_num) _
  have heq : augReach F (Dc N) = Icc 1 (N - 1) := by
    apply eq_of_subset_of_card_le (augReach_subset F _)
    rw [Nat.card_Icc]; omega
  obtain ⟨d, hd, hins⟩ := exists_insertable hN hFE hac hcard
  rw [← heq] at hd
  obtain ⟨-, s, hs, c, hc, rfl⟩ := mem_augReach.1 hd
  exact ⟨s, hs, c, hc, hins⟩

end PerM


==> anc/lean/PerM/F2_Graph.lean <==
/-
PerM/F2_Graph.lean — generic facts about `Conn` and `Acyc` for finite edge sets, used by the
augmentation lemma (Lemma 5.4).  The "unique path" of the paper is never formed: an edge `f` lies on
the path joining `u` and `v` in an acyclic `H` iff `¬ Conn (H.erase f) u v`.
-/
import PerM.EdgeDefs

open Finset

namespace PerM

variable {V : Type*}

theorem conn_refl (S : Finset (Sym2 V)) (u : V) : Conn S u u := SimpleGraph.Reachable.refl _

theorem Conn.symm {S : Finset (Sym2 V)} {u v : V} (h : Conn S u v) : Conn S v u :=
  SimpleGraph.Reachable.symm h

theorem Conn.trans {S : Finset (Sym2 V)} {u v w : V} (h : Conn S u v) (h' : Conn S v w) :
    Conn S u w := SimpleGraph.Reachable.trans h h'

theorem Conn.mono {S T : Finset (Sym2 V)} (hST : S ⊆ T) {u v : V} (h : Conn S u v) :
    Conn T u v :=
  SimpleGraph.Reachable.mono (SimpleGraph.fromEdgeSet_mono (by exact_mod_cast hST)) h

theorem conn_of_mem {S : Finset (Sym2 V)} {u v : V} (h : s(u, v) ∈ S) : Conn S u v := by
  by_cases huv : u = v
  · subst huv; exact conn_refl S u
  · exact SimpleGraph.Adj.reachable ((SimpleGraph.fromEdgeSet_adj _).2 ⟨by exact_mod_cast h, huv⟩)

theorem Acyc.mono {S T : Finset (Sym2 V)} (hST : S ⊆ T) (h : Acyc T) : Acyc S :=
  SimpleGraph.IsAcyclic.anti (SimpleGraph.fromEdgeSet_mono (by exact_mod_cast hST)) h

/-- Adding an edge between two unconnected vertices keeps a forest acyclic. -/
theorem Acyc.insert_of_not_conn [DecidableEq V] {S : Finset (Sym2 V)} {u v : V} (h : Acyc S)
    (huv : ¬ Conn S u v) : Acyc (insert s(u, v) S) := by
  have e : SimpleGraph.fromEdgeSet ((insert s(u, v) S : Finset (Sym2 V)) : Set (Sym2 V)) =
      SimpleGraph.fromEdgeSet (S : Set (Sym2 V)) ⊔ SimpleGraph.fromEdgeSet {s(u, v)} := by
    ext a b
    simp only [coe_insert, SimpleGraph.fromEdgeSet_adj, SimpleGraph.sup_adj, Set.mem_insert_iff,
      Set.mem_singleton_iff, mem_coe]
    tauto
  unfold Acyc
  rw [e]
  exact (SimpleGraph.isAcyclic_add_edge_iff_of_not_reachable u v huv).2 h

/-- In a forest, the two ends of an edge are not connected without it. -/
theorem Acyc.eq_of_conn_erase [DecidableEq V] {H : Finset (Sym2 V)} (h : Acyc H) {a b : V} (hab : s(a, b) ∈ H)
    (hc : Conn (H.erase s(a, b)) a b) : a = b := by
  by_contra hne
  have hmem : s(a, b) ∈ (SimpleGraph.fromEdgeSet (H : Set (Sym2 V))).edgeSet := by
    rw [SimpleGraph.edgeSet_fromEdgeSet]
    exact ⟨by exact_mod_cast hab, by simpa [Sym2.mk_isDiag_iff] using hne⟩
  have hb := SimpleGraph.isAcyclic_iff_forall_edge_isBridge.1 h hmem
  rw [SimpleGraph.isBridge_iff] at hb
  apply hb.2
  refine SimpleGraph.Reachable.mono ?_ hc
  intro x y hxy
  rw [SimpleGraph.fromEdgeSet_adj] at hxy
  rw [SimpleGraph.sdiff_adj, SimpleGraph.fromEdgeSet_adj, SimpleGraph.fromEdgeSet_adj]
  obtain ⟨h1, h2⟩ := hxy
  rw [mem_coe, mem_erase] at h1
  exact ⟨⟨by exact_mod_cast h1.2, h2⟩, fun h3 => h1.1 (by simpa using h3.1)⟩

/-- Everything reachable from `u` stays reachable from `u`, `a` or `b` after deleting `s(a,b)`. -/
theorem conn_erase_three [DecidableEq V] {K : Finset (Sym2 V)} {u x a b : V} (h : Conn K u x) :
    Conn (K.erase s(a, b)) u x ∨ Conn (K.erase s(a, b)) a x ∨ Conn (K.erase s(a, b)) b x := by
  unfold Conn at h
  rw [SimpleGraph.reachable_iff_reflTransGen] at h
  induction h with
  | refl => exact Or.inl (conn_refl _ _)
  | @tail y z _ hyz ih =>
    rw [SimpleGraph.fromEdgeSet_adj] at hyz
    by_cases he : s(y, z) = s(a, b)
    · rcases Sym2.eq_iff.1 he with ⟨_, rfl⟩ | ⟨_, rfl⟩
      · exact Or.inr (Or.inr (conn_refl _ _))
      · exact Or.inr (Or.inl (conn_refl _ _))
    · have hyz' : Conn (K.erase s(a, b)) y z := conn_of_mem (mem_erase.2 ⟨he, by exact_mod_cast hyz.1⟩)
      rcases ih with h | h | h
      · exact Or.inl (h.trans hyz')
      · exact Or.inr (Or.inl (h.trans hyz'))
      · exact Or.inr (Or.inr (h.trans hyz'))

/-- Deleting an edge `s(a,b)` that separates `u` from `v` leaves `u` with one end, `v` with the
other. -/
theorem conn_erase_split [DecidableEq V] {K : Finset (Sym2 V)} {u v a b : V} (h : Conn K u v)
    (hn : ¬ Conn (K.erase s(a, b)) u v) :
    (Conn (K.erase s(a, b)) u a ∧ Conn (K.erase s(a, b)) v b) ∨
      (Conn (K.erase s(a, b)) u b ∧ Conn (K.erase s(a, b)) v a) := by
  rcases conn_erase_three (a := a) (b := b) h with h1 | h1 | h1
  · exact absurd h1 hn
  · rcases conn_erase_three (a := a) (b := b) h.symm with h2 | h2 | h2
    · exact absurd h2.symm hn
    · exact absurd (h2.symm.trans h1) hn
    · exact Or.inr ⟨h2.symm, h1.symm⟩
  · rcases conn_erase_three (a := a) (b := b) h.symm with h2 | h2 | h2
    · exact absurd h2.symm hn
    · exact Or.inl ⟨h2.symm, h1.symm⟩
    · exact absurd (h2.symm.trans h1) hn

/-- **Core lemma.** Let `K ⊆ H` with `H` a forest and `u, v` connected in `K`.  If `u, v` stay
connected in `H` without `f`, they stay connected in `K` without `f`.  (Equivalently: an edge on
the `u`–`v` path of `K` is on the `u`–`v` path of `H`.) -/
theorem Acyc.conn_erase_of_subset [DecidableEq V] {H K : Finset (Sym2 V)} (hH : Acyc H) (hKH : K ⊆ H)
    {f : Sym2 V} (hf : f ∈ H) {u v : V} (hK : Conn K u v) (hHf : Conn (H.erase f) u v) :
    Conn (K.erase f) u v := by
  induction f using Sym2.ind with
  | h a b =>
  by_contra hn
  have hsub : K.erase s(a, b) ⊆ H.erase s(a, b) := erase_subset_erase _ hKH
  have hab : a = b := by
    apply hH.eq_of_conn_erase hf
    rcases conn_erase_split hK hn with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · exact (h1.mono hsub).symm.trans (hHf.trans (h2.mono hsub))
    · exact (h2.mono hsub).symm.trans (hHf.symm.trans (h1.mono hsub))
  subst hab
  rcases conn_erase_split hK hn with ⟨h1, h2⟩ | ⟨h1, h2⟩
  · exact hn (h1.trans h2.symm)
  · exact hn (h1.trans h2.symm)

/-- In a forest `H`, if every edge on the `u`–`v` path lies in `H' ⊆ H`, then `u, v` are connected
in `H'`. -/
theorem Acyc.conn_of_path_subset [DecidableEq V] {H H' : Finset (Sym2 V)} (hH : Acyc H) (hH' : H' ⊆ H)
    {u v : V} (hc : Conn H u v) (hp : ∀ f ∈ H, ¬ Conn (H.erase f) u v → f ∈ H') :
    Conn H' u v := by
  induction hn : (H \ H').card using Nat.strong_induction_on generalizing H with
  | _ n ih =>
  by_cases hsub : H ⊆ H'
  · exact hc.mono hsub
  obtain ⟨g, hgH, hgH'⟩ := not_subset.1 hsub
  have hcg : Conn (H.erase g) u v := by
    by_contra h; exact hgH' (hp g hgH h)
  refine ih ((H.erase g) \ H').card ?_ (hH.mono (erase_subset _ _))
    (fun x hx => mem_erase.2 ⟨fun h => hgH' (by rw [← h]; exact hx), hH' hx⟩) hcg ?_ rfl
  · rw [← hn]
    apply card_lt_card
    refine ⟨sdiff_subset_sdiff (erase_subset _ _) (Finset.Subset.refl _), fun h => ?_⟩
    have := h (mem_sdiff.2 ⟨hgH, hgH'⟩)
    simp at this
  · intro f hf hnf
    apply hp f (mem_of_mem_erase hf)
    intro hcf
    exact hnf (hH.conn_erase_of_subset (erase_subset _ _) (mem_of_mem_erase hf) hcg hcf)

end PerM


==> anc/lean/PerM/ForestBasic.lean <==
/-
PerM/ForestBasic.lean — forests: edges + components = vertices, and its consequences.
-/
import PerM.EdgeDefs
import PerM.F0_Forest

open Finset SimpleGraph

namespace PerM

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- A forest with `|S|` edges has `|V| - |S|` components. -/
theorem forest_card (S : Finset (Sym2 V)) (hS : ∀ e ∈ S, ¬ e.IsDiag) (h : Acyc S) :
    S.card + ncomp S = Fintype.card V := by
  induction S using Finset.induction_on with
  | empty => simp [F0_ncomp_empty]
  | @insert e S he ih =>
    have hd : ¬ e.IsDiag := hS e (mem_insert_self e S)
    have ih' := ih (fun x hx => hS x (mem_insert_of_mem hx))
    induction e using Sym2.ind with
    | h u v =>
    have huv : u ≠ v := fun h' => hd (by simp [h'])
    unfold Acyc at h ih'
    unfold ncomp at ih' ⊢
    rw [F0_fromEdgeSet_insert] at h ⊢
    rw [isAcyclic_sup_fromEdgeSet_iff] at h
    have hnr : ¬ (fromEdgeSet (S : Set (Sym2 V))).Reachable u v := by
      intro hr
      rcases h.2 hr with h' | h'
      · exact huv h'
      · exact he ((fromEdgeSet_adj _).mp h').1
    have := (F0_card_cc_sup_edge (fromEdgeSet (S : Set (Sym2 V))) huv).2 hnr
    have := ih' h.1
    rw [card_insert_of_notMem he]
    omega

/-- Every graph has at least `|V| - |S|` components. -/
theorem card_add_ncomp_ge (S : Finset (Sym2 V)) (hS : ∀ e ∈ S, ¬ e.IsDiag) :
    Fintype.card V ≤ S.card + ncomp S := by
  induction S using Finset.induction_on with
  | empty => simp [F0_ncomp_empty]
  | @insert e S he ih =>
    have hd : ¬ e.IsDiag := hS e (mem_insert_self e S)
    have ih' := ih (fun x hx => hS x (mem_insert_of_mem hx))
    induction e using Sym2.ind with
    | h u v =>
    have huv : u ≠ v := fun h' => hd (by simp [h'])
    unfold ncomp at ih' ⊢
    rw [F0_fromEdgeSet_insert]
    have := (F0_card_cc_sup_edge (fromEdgeSet (S : Set (Sym2 V))) huv).1
    rw [card_insert_of_notMem he]
    omega

/-- An acyclic edge set all of whose edges join vertices connected in a forest `F` has at most
`|F|` edges. -/
theorem acyc_card_le (A F : Finset (Sym2 V)) (hA : ∀ e ∈ A, ¬ e.IsDiag) (hF : ∀ e ∈ F, ¬ e.IsDiag)
    (hAa : Acyc A) (hFa : Acyc F) (h : ∀ u v, s(u, v) ∈ A → Conn F u v) : A.card ≤ F.card := by
  have hle : ncomp F ≤ ncomp A := by
    unfold ncomp
    refine F0_card_cc_le (fun a b hab => F0_reach_of_adj (fun x y hxy => ?_) hab)
    exact h x y ((fromEdgeSet_adj _).mp hxy).1
  have h1 := forest_card A hA hAa
  have h2 := forest_card F hF hFa
  omega

/-- Every edge set contains a spanning forest with the same connectivity. -/
theorem exists_forest (S : Finset (Sym2 V)) :
    ∃ F ⊆ S, Acyc F ∧ ∀ u v, Conn F u v ↔ Conn S u v := by
  classical
  obtain ⟨F, hle, hacyc, hreach⟩ := (fromEdgeSet (S : Set (Sym2 V))).exists_isAcyclic_reachable_eq_le
  have hF : fromEdgeSet ((S.filter (fun e => e ∈ F.edgeSet) : Finset (Sym2 V)) : Set (Sym2 V))
      = F := by
    ext a b
    simp only [fromEdgeSet_adj, coe_filter, Set.mem_setOf_eq, mem_edgeSet]
    constructor
    · rintro ⟨⟨-, h⟩, -⟩; exact h
    · intro h
      exact ⟨⟨((fromEdgeSet_adj _).mp (hle h)).1, h⟩, h.ne⟩
  refine ⟨S.filter (fun e => e ∈ F.edgeSet), filter_subset _ _, ?_, fun u v => ?_⟩
  · unfold Acyc; rw [hF]; exact hacyc
  · unfold Conn; rw [hF, hreach]

end PerM


==> anc/lean/PerM/GTCount.lean <==
/-
PerM/GTCount.lean — graceful trees as edge sets (Lemma 2.1 and the correspondence with rainbow
spanning trees of the contracted graph).
-/
import PerM.EdgeDefs
import PerM.B_Orient

open Finset

namespace PerM

/-- Removing `{0,N}` is injective on graceful trees, and distinct length systems give distinct
edge sets: `|RST N| = τ(N)`. -/
theorem card_RST (N : ℕ) (hN : 3 ≤ N) : (RST N).card = graceful N :=
  B_card_RST (by omega)

/-- Rainbow spanning trees use only edges of the edge universe. -/
theorem RST_subset_Eall {N : ℕ} (hN : 3 ≤ N) {Y : Finset (Sym2 (Fin (N + 1)))} (hY : Y ∈ RST N) :
    Y ⊆ Eall N :=
  B_RST_subset_Eall hY

/-- **Lemma 2.1** (one direction): orienting a graceful tree towards the ground gives an acyclic
rainbow map, injectively; hence `τ(N) ≤ W(N)`. -/
theorem graceful_le_card_RM (N : ℕ) (hN : 3 ≤ N) : graceful N ≤ Fintype.card (RM N) :=
  B_graceful_le_card_RM (by omega)

/-- Rainbow spanning trees: `N-1` edges of the edge universe with distinct lengths, forming a
forest together with `{0,N}`. -/
theorem mem_RST_iff {N : ℕ} (hN : 3 ≤ N) (Y : Finset (Sym2 (Fin (N + 1)))) :
    Y ∈ RST N ↔ Y ⊆ Eall N ∧ Y.card = N - 1 ∧ Set.InjOn elen (Y : Set (Sym2 (Fin (N + 1)))) ∧
      Acyc (insert (ground N) Y) :=
  ⟨B_mem_RST_imp (by omega), fun ⟨h1, h2, h3, h4⟩ => B_mem_RST_of (by omega) h1 h2 h3 h4⟩

/-- The star at `0` is a graceful tree, so `τ(N) ≥ 1`. -/
theorem one_le_graceful' (N : ℕ) (hN : 3 ≤ N) : 1 ≤ graceful N :=
  B_one_le_graceful N

end PerM


==> anc/lean/PerM/GammaNorm.lean <==
/- DLMF (5.4.3), (5.4.4) and the consequence of (5.5.5) used in Lemma 4.10, proved from Mathlib. -/
import Mathlib

open Real Complex

namespace PerM

/-- DLMF (5.4.4): `|Γ(1/2 + iy)|² = π / cosh(πy)`. -/
theorem norm_sq_Gamma_half (y : ℝ) :
    ‖Complex.Gamma (1 / 2 + y * I)‖ ^ 2 = π / Real.cosh (π * y) := by
  have h := Complex.Gamma_mul_Gamma_one_sub (1 / 2 + y * I)
  have e : (1 : ℂ) - (1 / 2 + y * I) = (starRingEnd ℂ) (1 / 2 + y * I) := by
    apply Complex.ext <;> simp <;> norm_num
  rw [e, Complex.Gamma_conj, Complex.mul_conj, Complex.normSq_eq_norm_sq] at h
  have hs : Complex.sin (π * (1 / 2 + y * I)) = (Real.cosh (π * y) : ℂ) := by
    have : (π : ℂ) * (1 / 2 + y * I) = (π / 2 : ℂ) + ((π * y : ℝ) : ℂ) * I := by push_cast; ring
    rw [this, Complex.sin_add_mul_I, Complex.sin_pi_div_two, Complex.cos_pi_div_two]
    simp
  rw [hs] at h
  exact_mod_cast h

/-- DLMF (5.4.3): `|Γ(iy)|² = π / (y sinh(πy))`, `y ≠ 0`. -/
theorem norm_sq_Gamma_I (y : ℝ) (hy : y ≠ 0) :
    ‖Complex.Gamma (y * I)‖ ^ 2 = π / (y * Real.sinh (π * y)) := by
  have h := Complex.Gamma_mul_Gamma_one_sub (y * I)
  have hz : (starRingEnd ℂ) ((y : ℂ) * I) ≠ 0 := by
    simp [hy]
  have e : (1 : ℂ) - y * I = (starRingEnd ℂ) ((y : ℂ) * I) + 1 := by
    apply Complex.ext <;> simp
  rw [e, Complex.Gamma_add_one _ hz, Complex.Gamma_conj] at h
  have h2 : (starRingEnd ℂ) ((y : ℂ) * I) * ((‖Complex.Gamma (y * I)‖ ^ 2 : ℝ) : ℂ)
      = (π : ℂ) / Complex.sin (π * (y * I)) := by
    rw [← h, ← Complex.normSq_eq_norm_sq, ← Complex.mul_conj]; ring
  have hs : Complex.sin (π * (y * I)) = (Real.sinh (π * y) : ℂ) * I := by
    have : (π : ℂ) * (y * I) = ((π * y : ℝ) : ℂ) * I := by push_cast; ring
    rw [this, Complex.sin_mul_I]; simp
  have hsh : Real.sinh (π * y) ≠ 0 := by
    rw [Ne, Real.sinh_eq_zero]; exact mul_ne_zero Real.pi_ne_zero hy
  rw [hs] at h2
  have hc : (starRingEnd ℂ) ((y : ℂ) * I) = -((y : ℂ) * I) := by
    apply Complex.ext <;> simp
  rw [hc] at h2
  have hshC : ((Real.sinh (π * y) : ℝ) : ℂ) ≠ 0 := by exact_mod_cast hsh
  have e3 : (π : ℂ) / ((Real.sinh (π * y) : ℂ) * I) = -(((π / Real.sinh (π * y) : ℝ) : ℂ) * I) := by
    push_cast; field_simp; rw [Complex.I_sq]; ring
  rw [e3] at h2
  have h3 : (((y * ‖Complex.Gamma (y * I)‖ ^ 2 - π / Real.sinh (π * y) : ℝ)) : ℂ) * I = 0 := by
    rw [Complex.ofReal_sub, Complex.ofReal_mul]; linear_combination -h2
  have h4 : (((y * ‖Complex.Gamma (y * I)‖ ^ 2 - π / Real.sinh (π * y) : ℝ)) : ℂ) = 0 :=
    (mul_eq_zero.mp h3).resolve_right Complex.I_ne_zero
  have h5 : y * ‖Complex.Gamma (y * I)‖ ^ 2 - π / Real.sinh (π * y) = 0 := by exact_mod_cast h4
  have h6 : y * ‖Complex.Gamma (y * I)‖ ^ 2 = π / Real.sinh (π * y) := by linarith
  rw [eq_div_iff hsh] at h6
  rw [eq_div_iff (mul_ne_zero hy hsh)]; linarith

/-- `|Γ(1 + iy)|² = πy / sinh(πy)`, `y ≠ 0`. -/
theorem norm_sq_Gamma_one_add_I (y : ℝ) (hy : y ≠ 0) :
    ‖Complex.Gamma (1 + y * I)‖ ^ 2 = π * y / Real.sinh (π * y) := by
  have hz : ((y : ℂ) * I) ≠ 0 := by simp [hy]
  have hsh : Real.sinh (π * y) ≠ 0 := by
    rw [Ne, Real.sinh_eq_zero]; exact mul_ne_zero Real.pi_ne_zero hy
  rw [add_comm, Complex.Gamma_add_one _ hz, norm_mul, mul_pow, norm_sq_Gamma_I y hy]
  have : ‖(y : ℂ) * I‖ ^ 2 = y ^ 2 := by simp
  rw [this]; field_simp

/-- From the duplication formula (5.5.5): `|Γ(1/4+ix) Γ(3/4+ix)|² = 2π |Γ(1/2+2ix)|²`. -/
theorem norm_sq_Gamma_quarter_pair (x : ℝ) :
    ‖Complex.Gamma (1 / 4 + x * I)‖ ^ 2 * ‖Complex.Gamma (3 / 4 + x * I)‖ ^ 2
      = 2 * π ^ 2 / Real.cosh (2 * π * x) := by
  have h := Complex.Gamma_mul_Gamma_add_half (1 / 4 + x * I)
  have e1 : (1 / 4 + (x : ℂ) * I) + 1 / 2 = 3 / 4 + x * I := by ring
  have e2 : 2 * (1 / 4 + (x : ℂ) * I) = 1 / 2 + ((2 * x : ℝ) : ℂ) * I := by push_cast; ring
  rw [e1, e2] at h
  have hn := congrArg (fun z => ‖z‖ ^ 2) h
  simp only [norm_mul, mul_pow] at hn
  rw [norm_sq_Gamma_half] at hn
  have hp : ‖(2 : ℂ) ^ (1 - (1 / 2 + ((2 * x : ℝ) : ℂ) * I))‖ ^ 2 = 2 := by
    have h2c : ∀ w : ℂ, ‖(2 : ℂ) ^ w‖ = (2 : ℝ) ^ w.re := by
      intro w
      have := Complex.norm_cpow_eq_rpow_re_of_pos (by norm_num : (0 : ℝ) < 2) w
      simpa using this
    rw [h2c]
    have : (1 - (1 / 2 + ((2 * x : ℝ) : ℂ) * I)).re = 1 / 2 := by simp; norm_num
    rw [this, ← Real.sqrt_eq_rpow, Real.sq_sqrt (by norm_num)]
  have hq : ‖((√π : ℝ) : ℂ)‖ ^ 2 = π := by
    rw [Complex.norm_real, Real.norm_eq_abs, sq_abs, Real.sq_sqrt Real.pi_pos.le]
  rw [hp, hq] at hn
  rw [hn]; have : π * (2 * x) = 2 * π * x := by ring
  rw [this]; ring

end PerM


==> anc/lean/PerM/LogFact.lean <==
/- (4.13) of the paper:  n log n − n + 1 ≤ log n! ≤ n log n − n + 1 + log n  (n ≥ 1). -/
import Mathlib

open Real

namespace PerM

theorem mul_log_succ_sub_le (n : ℕ) (hn : 1 ≤ n) :
    (n : ℝ) * Real.log (n + 1) - n * Real.log n ≤ 1 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have h : Real.log ((n + 1 : ℝ) / n) ≤ (n + 1 : ℝ) / n - 1 := Real.log_le_sub_one_of_pos (by positivity)
  rw [Real.log_div (by positivity) hn0.ne'] at h
  have e : ((n : ℝ) + 1) / n - 1 = 1 / n := by field_simp; ring
  rw [e] at h
  have := mul_le_mul_of_nonneg_left h hn0.le
  have e2 : (n : ℝ) * (1 / n) = 1 := by field_simp
  rw [e2] at this; linarith

theorem one_le_succ_mul_log (n : ℕ) (hn : 1 ≤ n) :
    1 ≤ ((n : ℝ) + 1) * (Real.log (n + 1) - Real.log n) := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have h := Real.one_sub_inv_le_log_of_pos (show (0 : ℝ) < ((n : ℝ) + 1) / n by positivity)
  rw [Real.log_div (by positivity) hn0.ne'] at h
  have e : 1 - (((n : ℝ) + 1) / n)⁻¹ = 1 / (n + 1) := by field_simp; ring
  rw [e] at h
  have := mul_le_mul_of_nonneg_left h (show (0 : ℝ) ≤ (n : ℝ) + 1 by positivity)
  have e2 : ((n : ℝ) + 1) * (1 / (n + 1)) = 1 := by field_simp
  rw [e2] at this; linarith

theorem log_factorial_bounds (n : ℕ) (hn : 1 ≤ n) :
    (n : ℝ) * Real.log n - n + 1 ≤ Real.log (n.factorial : ℝ) ∧
    Real.log (n.factorial : ℝ) ≤ (n : ℝ) * Real.log n - n + 1 + Real.log n := by
  induction n, hn using Nat.le_induction with
  | base => simp
  | succ n hn ih =>
      have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
      have hf : (0 : ℝ) < (n.factorial : ℝ) := by positivity
      have hlog : Real.log (((n + 1).factorial : ℕ) : ℝ) = Real.log ((n : ℝ) + 1) + Real.log (n.factorial : ℝ) := by
        rw [Nat.factorial_succ]; push_cast
        rw [Real.log_mul (by positivity) hf.ne']
      have h1 := mul_log_succ_sub_le n hn
      have h2 := one_le_succ_mul_log n hn
      push_cast
      rw [hlog]
      constructor
      · nlinarith [ih.1]
      · nlinarith [ih.2]

end PerM


==> anc/lean/PerM/LogForm.lean <==
/- Theorem 1.2, second assertion:  |log A_m − (N log(2N/π) − N)| ≤ 5(1 + log(N+1)),  N = m+1 ≥ 3. -/
import PerM.Thm12Final
import PerM.LogFact

open Real

namespace PerM

theorem log_seven_le : Real.log 7 ≤ 2 := by
  rw [Real.log_le_iff_le_exp (by norm_num)]
  have h : Real.exp 2 = Real.exp 1 ^ 2 := by rw [← Real.exp_nat_mul]; norm_num
  have h1 := Real.exp_one_gt_d9
  rw [h]; nlinarith

theorem log_ninety_le : Real.log 90 ≤ 3 + Real.log 16 := by
  have h : Real.exp 3 = Real.exp 1 ^ 3 := by rw [← Real.exp_nat_mul]; norm_num
  have h1 := Real.exp_one_gt_d9
  have h8 : (8 : ℝ) ≤ Real.exp 3 := by
    rw [h]; have : (2 : ℝ) ^ 3 ≤ Real.exp 1 ^ 3 := pow_le_pow_left₀ (by norm_num) (by linarith) 3
    linarith
  have : Real.log 90 ≤ Real.log (Real.exp 3 * 16) := Real.log_le_log (by norm_num) (by linarith)
  rwa [Real.log_mul (Real.exp_pos 3).ne' (by norm_num), Real.log_exp] at this

theorem log_A (m : ℕ) (hm : 2 ≤ m) :
    |Real.log (A m) - (((m : ℝ) + 1) * Real.log (2 * ((m : ℝ) + 1) / π) - ((m : ℝ) + 1))|
      ≤ 5 * (1 + Real.log ((m : ℝ) + 2)) := by
  obtain ⟨hL, hU⟩ := A_sandwich m hm
  have hm1 : 1 ≤ m := by omega
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hπ := Real.pi_pos
  obtain ⟨hF1, hF2⟩ := log_factorial_bounds m hm1
  have hstep := mul_log_succ_sub_le m hm1
  set a := Real.log (2 / π) with ha
  set lm := Real.log (m : ℝ) with hlm
  set l1 := Real.log ((m : ℝ) + 1) with hl1
  set l2 := Real.log ((m : ℝ) + 2) with hl2
  set l3 := Real.log ((m : ℝ) + 3) with hl3
  set LF := Real.log (m.factorial : ℝ) with hLF
  have hfp : (0 : ℝ) < (m.factorial : ℝ) := by positivity
  have hpow : (0 : ℝ) < (2 / π) ^ m := by positivity
  -- Θ
  have hΘ : ((m : ℝ) + 1) * Real.log (2 * ((m : ℝ) + 1) / π) - ((m : ℝ) + 1)
      = ((m : ℝ) + 1) * (a + l1) - ((m : ℝ) + 1) := by
    have : 2 * ((m : ℝ) + 1) / π = (2 / π) * ((m : ℝ) + 1) := by ring
    rw [this, Real.log_mul (by positivity) (by positivity)]
  rw [hΘ]
  have hAL : (0 : ℝ) < (A m : ℝ) := lt_of_lt_of_le (by positivity) hL
  -- lower
  have hlogL : Real.log ((1 / 7 : ℝ) * (2 / π) ^ m * (m.factorial : ℝ)) = -Real.log 7 + m * a + LF := by
    rw [Real.log_mul (by positivity) hfp.ne', Real.log_mul (by norm_num) hpow.ne', Real.log_pow,
      one_div, Real.log_inv]
  have h1 : -Real.log 7 + m * a + LF ≤ Real.log (A m) := by
    rw [← hlogL]; exact Real.log_le_log (by positivity) hL
  -- upper
  have hfac3 : (((m + 3).factorial : ℕ) : ℝ) = ((m : ℝ) + 3) * (((m : ℝ) + 2) * (((m : ℝ) + 1) * (m.factorial : ℝ))) := by
    rw [show m + 3 = (m + 2) + 1 by ring, Nat.factorial_succ, show m + 2 = (m + 1) + 1 by ring,
      Nat.factorial_succ, Nat.factorial_succ]; push_cast; ring
  have hlogU : Real.log (45 * (2 / π) ^ m * (((m + 3).factorial : ℕ) : ℝ)) = Real.log 45 + m * a + (l3 + (l2 + (l1 + LF))) := by
    rw [hfac3, Real.log_mul (by positivity) (by positivity), Real.log_mul (by norm_num) hpow.ne', Real.log_pow,
      Real.log_mul (by positivity) (by positivity), Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) hfp.ne']
  have h2 : Real.log (A m) ≤ Real.log 45 + m * a + (l3 + (l2 + (l1 + LF))) := by
    rw [← hlogU]; exact Real.log_le_log hAL hU
  -- monotonicity of logs
  have hmpos : (0 : ℝ) < m := by linarith
  have hl01 : lm ≤ l1 := Real.log_le_log hmpos (by linarith)
  have hl12 : l1 ≤ l2 := Real.log_le_log (by linarith) (by linarith)
  have hl3 : l3 ≤ l2 + Real.log (5 / 4) := by
    rw [← Real.log_mul (by positivity) (by norm_num)]
    exact Real.log_le_log (by linarith) (by linarith)
  have hl2 : Real.log 16 ≤ 2 * l2 := by
    have : Real.log 16 = 2 * Real.log 4 := by
      rw [show (16 : ℝ) = 4 ^ 2 by norm_num, Real.log_pow]; norm_num
    rw [this]
    have : Real.log 4 ≤ l2 := Real.log_le_log (by norm_num) (by linarith)
    linarith
  have ha0 : a ≤ 0 := Real.log_nonpos (by positivity) (by
    rw [div_le_one hπ]; linarith [Real.pi_gt_three])
  have hl1pos : 0 ≤ l1 := Real.log_nonneg (by linarith)
  have hl2pos : 0 ≤ l2 := Real.log_nonneg (by linarith)
  -- constants:  log 45 − a + log(5/4) ≤ log 90
  have hconst : Real.log 45 - a + Real.log (5 / 4) ≤ Real.log 90 := by
    have : Real.log 45 - a + Real.log (5 / 4) = Real.log (45 * (π / 2) * (5 / 4)) := by
      rw [Real.log_mul (by positivity) (by norm_num), Real.log_mul (by norm_num) (by positivity), ha,
        Real.log_div (by norm_num) hπ.ne', Real.log_div hπ.ne' (by norm_num)]; ring
    rw [this]
    exact Real.log_le_log (by positivity) (by nlinarith [Real.pi_lt_d2])
  have h7 := log_seven_le
  have h90 := log_ninety_le
  have hZY : (m : ℝ) * lm ≤ (m : ℝ) * l1 := mul_le_mul_of_nonneg_left hl01 hmpos.le
  have hexp : ((m : ℝ) + 1) * (a + l1) - ((m : ℝ) + 1)
      = (m : ℝ) * a + a + (m : ℝ) * l1 + l1 - (m : ℝ) - 1 := by ring
  rw [hexp]
  generalize (m : ℝ) * a = X at *
  generalize (m : ℝ) * l1 = Y at *
  generalize (m : ℝ) * lm = Z at *
  rw [abs_le]
  constructor
  · linarith
  · linarith

end PerM


==> anc/lean/PerM/Main.lean <==
/-
PerM/Main.lean — the theorems of Section 4 of the paper, for `per M` itself.

  * `perM_eq_altSum_even/odd`  : Theorem 4.2 + Lemma 4.4 (no axioms beyond Lean's)
  * `perM_eq_moment_even/odd`  : Theorem 4.9            (uses axiom W)
  * `perM_sandwich`            : Theorem 1.2, first assertion   (uses W and P)
  * `log_perM`                 : Theorem 1.2, second assertion  (uses W and P)
-/
import PerM.Comb6
import PerM.LogForm

open Real

namespace PerM

theorem perM_eq_A (N : ℕ) (hN : 2 ≤ N) : perM N = A (N - 1) := by
  rcases Nat.even_or_odd' N with ⟨q, rfl | rfl⟩
  · have hq : 1 ≤ q := by omega
    rw [perM_eq_altSum_odd q hq]
    have : 2 * q - 1 = 2 * (q - 1) + 1 := by omega
    rw [this, A_odd]; congr 1; omega
  · have hq : 1 ≤ q := by omega
    rw [perM_eq_altSum_even q hq]
    have : 2 * q + 1 - 1 = 2 * (q - 1) + 2 := by omega
    rw [this, A_even]; congr 1; omega

/-- Theorem 4.9. -/
theorem perM_eq_moment_even (q : ℕ) (hq : 1 ≤ q) : (perM (2 * q + 1) : ℝ) = 4 * moment true (q - 1) := by
  rw [perM_eq_altSum_even q hq, altSum_eq_moment true q hq]; simp

theorem perM_eq_moment_odd (q : ℕ) (hq : 1 ≤ q) : (perM (2 * q) : ℝ) = 2 * moment false (q - 1) := by
  rw [perM_eq_altSum_odd q hq, altSum_eq_moment false q hq]; simp

/-- **Theorem 1.2**, first assertion. -/
theorem perM_sandwich (N : ℕ) (hN : 3 ≤ N) :
    (1 / 7 : ℝ) * (2 / π) ^ (N - 1) * ((N - 1).factorial : ℝ) ≤ perM N ∧
    (perM N : ℝ) ≤ 45 * (2 / π) ^ (N - 1) * ((N + 2).factorial : ℝ) := by
  rw [perM_eq_A N (by omega)]
  have h := A_sandwich (N - 1) (by omega)
  have e : N - 1 + 3 = N + 2 := by omega
  rw [e] at h; exact h

/-- **Theorem 1.2**, second assertion. -/
theorem log_perM (N : ℕ) (hN : 3 ≤ N) :
    |Real.log (perM N) - ((N : ℝ) * Real.log (2 * N / π) - N)| ≤ 5 * (1 + Real.log ((N : ℝ) + 1)) := by
  rw [perM_eq_A N (by omega)]
  have h := log_A (N - 1) (by omega)
  have e : ((N - 1 : ℕ) : ℝ) = (N : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega)]; simp
  rw [e] at h
  have e1 : (N : ℝ) - 1 + 1 = N := by ring
  have e2 : (N : ℝ) - 1 + 2 = N + 1 := by ring
  rw [e1, e2] at h; exact h

end PerM


==> anc/lean/PerM/MainThm.lean <==
/- Theorem 1.3 (the main theorem), conditional on the combinatorial half (Theorem 1.1), which is not formalised. -/
import PerM.Main

open Real

namespace PerM

/-- `Λ = 1 + log(N+1)` -/
noncomputable def Lam (N : ℕ) : ℝ := 1 + Real.log ((N : ℝ) + 1)

theorem Lam_ge (N : ℕ) (hN : 3 ≤ N) : 2.38 ≤ Lam N := by
  unfold Lam
  have h4 : (4 : ℝ) ≤ (N : ℝ) + 1 := by have : (3 : ℝ) ≤ N := by exact_mod_cast hN
                                        linarith
  have : Real.log 4 ≤ Real.log ((N : ℝ) + 1) := Real.log_le_log (by norm_num) h4
  have h2 : (1.38 : ℝ) ≤ Real.log 4 := by
    have := Real.log_two_gt_d9
    have e : Real.log 4 = 2 * Real.log 2 := by
      rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; norm_num
    rw [e]; linarith
  linarith

/-- **Theorem 1.3**, given Theorem 1.1 (`hcompare`: `τ(N) ≤ per M ≤ τ(N) e^{151Λ⁴}`; `τ(N) ≥ 1` is needed only because Lean's `log 0 = 0`). -/
theorem main_theorem (τ : ℕ → ℝ) (N : ℕ) (hN : 3 ≤ N) (hτ1 : 1 ≤ τ N)
    (hcompare : τ N ≤ perM N ∧ (perM N : ℝ) ≤ τ N * Real.exp (151 * Lam N ^ 4)) :
    |Real.log (τ N) - ((N : ℝ) * Real.log (2 * N / π) - N)| ≤ 152 * Lam N ^ 4 := by
  have hτ : 0 < τ N := by linarith
  have hL := log_perM N hN
  have hΛ := Lam_ge N hN
  have hΛ4 : 5 * Lam N ≤ Lam N ^ 4 := by
    have h0 : 0 < Lam N := by linarith
    have : Lam N ^ 3 ≥ 2.38 ^ 3 := pow_le_pow_left₀ (by norm_num) hΛ 3
    nlinarith
  have hp : (0 : ℝ) < perM N := lt_of_lt_of_le hτ hcompare.1
  have h1 : Real.log (τ N) ≤ Real.log (perM N) := Real.log_le_log hτ hcompare.1
  have h2 : Real.log (perM N) ≤ Real.log (τ N) + 151 * Lam N ^ 4 := by
    have := Real.log_le_log hp hcompare.2
    rwa [Real.log_mul hτ.ne' (Real.exp_pos _).ne', Real.log_exp] at this
  change |Real.log (perM N) - ((N : ℝ) * Real.log (2 * N / π) - N)| ≤ 5 * Lam N at hL
  rw [abs_le] at hL ⊢
  constructor <;> linarith [hL.1, hL.2]

end PerM


==> anc/lean/PerM/Marginal.lean <==
/- The averaging lemma behind "the next pair finds exactly 2(j-1) of its rows occupied". -/
import Mathlib

open Finset

namespace PerM

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- a permutation that fixes `C` pointwise and sends `c1 ↦ d1`, `c2 ↦ d2` -/
theorem exists_perm_fixing (C : Finset ι) {c1 c2 d1 d2 : ι} (hc1 : c1 ∉ C) (hc2 : c2 ∉ C)
    (hd1 : d1 ∉ C) (hd2 : d2 ∉ C) (hc : c1 ≠ c2) (hd : d1 ≠ d2) :
    ∃ π : Equiv.Perm ι, (∀ c ∈ C, π c = c) ∧ π c1 = d1 ∧ π c2 = d2 := by
  set e := Equiv.swap c1 d1 c2 with he
  have he_mem : e = c1 ∨ e = c2 := by
    by_cases h : c2 = d1
    · left; rw [he, h, Equiv.swap_apply_right]
    · right; rw [he, Equiv.swap_apply_of_ne_of_ne (Ne.symm hc) h]
  have heC : e ∉ C := by rcases he_mem with h | h <;> rw [h] <;> assumption
  have hed1 : e ≠ d1 := by
    intro h
    have : Equiv.swap c1 d1 c2 = Equiv.swap c1 d1 c1 := by rw [← he, h, Equiv.swap_apply_left]
    exact hc ((Equiv.swap c1 d1).injective this).symm
  refine ⟨Equiv.swap e d2 * Equiv.swap c1 d1, ?_, ?_, ?_⟩
  · intro c hcC
    have h1 : c ≠ c1 := fun h => hc1 (h ▸ hcC)
    have h2 : c ≠ d1 := fun h => hd1 (h ▸ hcC)
    have h3 : c ≠ e := fun h => heC (h ▸ hcC)
    have h4 : c ≠ d2 := fun h => hd2 (h ▸ hcC)
    rw [Equiv.Perm.mul_apply, Equiv.swap_apply_of_ne_of_ne h1 h2, Equiv.swap_apply_of_ne_of_ne h3 h4]
  · rw [Equiv.Perm.mul_apply, Equiv.swap_apply_left, Equiv.swap_apply_of_ne_of_ne (Ne.symm hed1) hd]
  · rw [Equiv.Perm.mul_apply, ← he, Equiv.swap_apply_left]

theorem card_filter_perm_mem (σ : Equiv.Perm ι) (B : Finset ι) :
    (univ.filter (fun d => σ d ∈ B)).card = B.card := by
  have : univ.filter (fun d => σ d ∈ B) = B.map σ.symm.toEmbedding := by
    ext d; simp only [mem_filter, mem_univ, true_and, mem_map, Equiv.coe_toEmbedding]
    constructor
    · intro h; exact ⟨σ d, h, by simp⟩
    · rintro ⟨b, hb, rfl⟩; simpa using hb
  rw [this, card_map]

/-- **Averaging lemma.** -/
theorem marginal (C B : Finset ι) (Φ : Equiv.Perm ι → ℤ)
    (hinv : ∀ π : Equiv.Perm ι, (∀ c ∈ C, π c = c) → ∀ σ, Φ (σ * π) = Φ σ)
    (hsupp : ∀ σ, Φ σ ≠ 0 → ∀ c ∈ C, σ c ∈ B)
    {c1 c2 : ι} (hc1 : c1 ∉ C) (hc2 : c2 ∉ C) (hc : c1 ≠ c2) :
    (((Fintype.card ι - C.card) * (Fintype.card ι - C.card) - (Fintype.card ι - C.card) : ℕ) : ℤ)
        * ∑ σ, (if σ c1 ∈ B ∧ σ c2 ∈ B then Φ σ else 0)
      = (((B.card - C.card) * (B.card - C.card) - (B.card - C.card) : ℕ) : ℤ) * ∑ σ, Φ σ := by
  set ψ : ι × ι → ℤ := fun p => ∑ σ, (if σ p.1 ∈ B ∧ σ p.2 ∈ B then Φ σ else 0) with hψ
  -- ψ is constant on offDiag Cᶜ
  have hconst : ∀ p ∈ (Cᶜ).offDiag, ψ p = ψ (c1, c2) := by
    intro p hp
    rw [mem_offDiag] at hp
    obtain ⟨hp1, hp2, hne⟩ := hp
    rw [mem_compl] at hp1 hp2
    obtain ⟨π, hπC, hπ1, hπ2⟩ := exists_perm_fixing C hc1 hc2 hp1 hp2 hc hne
    simp only [hψ]
    rw [← Equiv.sum_comp (Equiv.mulRight π) (fun σ => if σ c1 ∈ B ∧ σ c2 ∈ B then Φ σ else 0)]
    apply Finset.sum_congr rfl
    intro σ _
    simp only [Equiv.coe_mulRight, Equiv.Perm.mul_apply, hπ1, hπ2, hinv π hπC σ]
  have hL : ∑ p ∈ (Cᶜ).offDiag, ψ p = ((Cᶜ).offDiag.card : ℤ) * ψ (c1, c2) := by
    rw [Finset.sum_congr rfl hconst, Finset.sum_const, nsmul_eq_mul]
  -- the other way round
  have hR : ∑ p ∈ (Cᶜ).offDiag, ψ p
      = (((B.card - C.card) * (B.card - C.card) - (B.card - C.card) : ℕ) : ℤ) * ∑ σ, Φ σ := by
    simp only [hψ]
    rw [Finset.sum_comm, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro σ _
    by_cases hΦ : Φ σ = 0
    · simp [hΦ]
    · set X := (Cᶜ).filter (fun d => σ d ∈ B) with hX
      have hset : (Cᶜ).offDiag.filter (fun p => σ p.1 ∈ B ∧ σ p.2 ∈ B) = X.offDiag := by
        ext p; simp only [mem_filter, mem_offDiag, hX]; tauto
      rw [← Finset.sum_filter, hset, Finset.sum_const, nsmul_eq_mul, offDiag_card]
      have hXcard : X.card = B.card - C.card := by
        have hsub : C ⊆ univ.filter (fun d => σ d ∈ B) := by
          intro c hcC; simp only [mem_filter, mem_univ, true_and]; exact hsupp σ hΦ c hcC
        have : X = univ.filter (fun d => σ d ∈ B) \ C := by
          ext d; simp only [hX, mem_filter, mem_compl, mem_sdiff, mem_univ, true_and]; tauto
        rw [this, card_sdiff_of_subset hsub, card_filter_perm_mem]
      rw [hXcard]
  rw [hL, offDiag_card, card_compl] at hR
  exact hR

end PerM


==> anc/lean/PerM/Moment.lean <==
/- Lemma 4.8 and Theorem 4.9 (given the alternating sum): altSum = 4·moment (even), 2·moment (odd). -/
import PerM.PolyId
import PerM.Axioms

open Real MeasureTheory

namespace PerM

theorem cdhWeight_nonneg (α β γ x : ℝ) : 0 ≤ cdhWeight α β γ x := by unfold cdhWeight; positivity

/-- shifting `α` by one multiplies the weight by `α² + x²` -/
theorem cdhWeight_add_one (α β γ x : ℝ) (hα : 0 < α) :
    cdhWeight (α + 1) β γ x = (α ^ 2 + x ^ 2) * cdhWeight α β γ x := by
  unfold cdhWeight
  have hz : ((α : ℂ) + x * Complex.I) ≠ 0 := by
    intro h; have := congrArg Complex.re h; simp at this; linarith
  have e : (((α + 1 : ℝ) : ℂ) + x * Complex.I) = ((α : ℂ) + x * Complex.I) + 1 := by push_cast; ring
  rw [e, Complex.Gamma_add_one _ hz]
  have : ((α : ℂ) + x * Complex.I) * Complex.Gamma ((α : ℂ) + x * Complex.I) * Complex.Gamma (β + x * Complex.I)
      * Complex.Gamma (γ + x * Complex.I) / Complex.Gamma (2 * x * Complex.I)
      = ((α : ℂ) + x * Complex.I) * (Complex.Gamma ((α : ℂ) + x * Complex.I) * Complex.Gamma (β + x * Complex.I)
      * Complex.Gamma (γ + x * Complex.I) / Complex.Gamma (2 * x * Complex.I)) := by ring
  rw [this, norm_mul, mul_pow]
  congr 1
  rw [Complex.sq_norm, Complex.normSq_add_mul_I]

/-- `P_k(x) = ∏_{j<k} ((α+j)² + x²) = (α+ix)_k (α-ix)_k` -/
noncomputable def P (α : ℝ) (k : ℕ) (x : ℝ) : ℝ := ∏ j ∈ Finset.range k, ((α + j) ^ 2 + x ^ 2)

theorem cdhWeight_add_nat (α β γ x : ℝ) (hα : 0 < α) : ∀ k : ℕ,
    cdhWeight (α + k) β γ x = P α k x * cdhWeight α β γ x
  | 0 => by simp [P]
  | k + 1 => by
      have ih := cdhWeight_add_nat α β γ x hα k
      have e : α + ((k + 1 : ℕ) : ℝ) = (α + k) + 1 := by push_cast; ring
      rw [e, cdhWeight_add_one _ _ _ _ (by positivity), ih, P, P, Finset.prod_range_succ]; ring

/-- total mass -/
noncomputable def mass (α β γ : ℝ) : ℝ := ∫ x in Set.Ioi (0 : ℝ), cdhWeight α β γ x

theorem mass_eq (α β γ : ℝ) (hα : 0 < α) (hβ : 0 < β) (hγ : 0 < γ) :
    mass α β γ = 2 * π * (Real.Gamma (α + β) * Real.Gamma (α + γ) * Real.Gamma (β + γ)) := by
  have h := (wilson_integral α β γ hα hβ hγ).2
  unfold mass; rw [← h]; field_simp

theorem mass_pos (α β γ : ℝ) (hα : 0 < α) (hβ : 0 < β) (hγ : 0 < γ) : 0 < mass α β γ := by
  rw [mass_eq α β γ hα hβ hγ]
  have := Real.Gamma_pos_of_pos (add_pos hα hβ)
  have := Real.Gamma_pos_of_pos (add_pos hα hγ)
  have := Real.Gamma_pos_of_pos (add_pos hβ hγ)
  positivity

theorem Gamma_add_nat (x : ℝ) (hx : 0 < x) : ∀ k : ℕ,
    Real.Gamma (x + k) = (∏ j ∈ Finset.range k, (x + j)) * Real.Gamma x
  | 0 => by simp
  | k + 1 => by
      have e : x + ((k + 1 : ℕ) : ℝ) = (x + k) + 1 := by push_cast; ring
      rw [e, Real.Gamma_add_one (by positivity), Gamma_add_nat x hx k, Finset.prod_range_succ]; ring

/-- Lemma 4.8: `∫ P_k w_α = (α+β)_k (α+γ)_k ∫ w_α`, with integrability. -/
theorem integral_P (α β γ : ℝ) (hα : 0 < α) (hβ : 0 < β) (hγ : 0 < γ) (k : ℕ) :
    IntegrableOn (fun x => P α k x * cdhWeight α β γ x) (Set.Ioi 0) ∧
    ∫ x in Set.Ioi (0 : ℝ), P α k x * cdhWeight α β γ x
      = (∏ j ∈ Finset.range k, (α + β + j)) * (∏ j ∈ Finset.range k, (α + γ + j)) * mass α β γ := by
  have hk : (0 : ℝ) < α + k := by positivity
  have hfun : (fun x => P α k x * cdhWeight α β γ x) = cdhWeight (α + k) β γ := by
    funext x; rw [cdhWeight_add_nat α β γ x hα k]
  refine ⟨?_, ?_⟩
  · rw [hfun]; exact (wilson_integral (α + k) β γ hk hβ hγ).1
  · rw [hfun]; change mass (α + k) β γ = _
    rw [mass_eq _ _ _ hk hβ hγ, mass_eq _ _ _ hα hβ hγ]
    have e1 : α + k + β = (α + β) + k := by ring
    have e2 : α + k + γ = (α + γ) + k := by ring
    rw [e1, e2, Gamma_add_nat _ (add_pos hα hβ) k, Gamma_add_nat _ (add_pos hα hγ) k]; ring

/-- `ω + λ_j = 4((α+j)² + x²)` with `α = 3/4` (even) or `1/4` (odd) -/
noncomputable def alpha (b : Bool) : ℝ := if b then 3 / 4 else 1 / 4

theorem alpha_pos (b : Bool) : 0 < alpha b := by cases b <;> simp [alpha]

theorem p_omega (b : Bool) (x : ℝ) : ∀ k : ℕ, p b k (4 * x ^ 2 + 1 / 4) = 4 ^ k * P (alpha b) k x
  | 0 => by simp [p, P]
  | k + 1 => by
      rw [p_succ, p_omega b x k, P, P, Finset.prod_range_succ]
      cases b <;> simp [lam, alpha] <;> ring

/-- `4^k (α+β)_k (α+γ)_k` is `(2k+2)!/2` (even) or `(2k+1)!` (odd), with `β = 3/4`, `γ = 5/4`. -/
theorem poch_even : ∀ k : ℕ,
    (4 : ℝ) ^ k * ((∏ j ∈ Finset.range k, ((3 / 4 : ℝ) + 3 / 4 + j)) * ∏ j ∈ Finset.range k, ((3 / 4 : ℝ) + 5 / 4 + j))
      = ((2 * k + 2).factorial : ℝ) / 2
  | 0 => by simp
  | k + 1 => by
      have ih := poch_even k
      have e : 2 * (k + 1) + 2 = (2 * k + 2) + 1 + 1 := by ring
      rw [Finset.prod_range_succ, Finset.prod_range_succ, e, Nat.factorial_succ, Nat.factorial_succ]
      push_cast
      have : (4 : ℝ) ^ (k + 1) * ((∏ j ∈ Finset.range k, ((3 / 4 : ℝ) + 3 / 4 + j)) * (3 / 4 + 3 / 4 + k)
          * ((∏ j ∈ Finset.range k, ((3 / 4 : ℝ) + 5 / 4 + j)) * (3 / 4 + 5 / 4 + k)))
          = ((4 : ℝ) ^ k * ((∏ j ∈ Finset.range k, ((3 / 4 : ℝ) + 3 / 4 + j)) * ∏ j ∈ Finset.range k, ((3 / 4 : ℝ) + 5 / 4 + j)))
            * (4 * (3 / 4 + 3 / 4 + k) * (3 / 4 + 5 / 4 + k)) := by ring
      rw [this, ih]; ring

theorem poch_odd : ∀ k : ℕ,
    (4 : ℝ) ^ k * ((∏ j ∈ Finset.range k, ((1 / 4 : ℝ) + 3 / 4 + j)) * ∏ j ∈ Finset.range k, ((1 / 4 : ℝ) + 5 / 4 + j))
      = ((2 * k + 1).factorial : ℝ)
  | 0 => by simp
  | k + 1 => by
      have ih := poch_odd k
      have e : 2 * (k + 1) + 1 = (2 * k + 1) + 1 + 1 := by ring
      rw [Finset.prod_range_succ, Finset.prod_range_succ, e, Nat.factorial_succ, Nat.factorial_succ]
      push_cast
      have : (4 : ℝ) ^ (k + 1) * ((∏ j ∈ Finset.range k, ((1 / 4 : ℝ) + 3 / 4 + j)) * (1 / 4 + 3 / 4 + k)
          * ((∏ j ∈ Finset.range k, ((1 / 4 : ℝ) + 5 / 4 + j)) * (1 / 4 + 5 / 4 + k)))
          = ((4 : ℝ) ^ k * ((∏ j ∈ Finset.range k, ((1 / 4 : ℝ) + 3 / 4 + j)) * ∏ j ∈ Finset.range k, ((1 / 4 : ℝ) + 5 / 4 + j)))
            * (4 * (1 / 4 + 3 / 4 + k) * (1 / 4 + 5 / 4 + k)) := by ring
      rw [this, ih]; ring

/-- the value `Θ[p_k]` of the paper: `(2k+2)!/2` or `(2k+1)!` -/
noncomputable def fac (b : Bool) (k : ℕ) : ℝ :=
  if b then ((2 * k + 2).factorial : ℝ) / 2 else ((2 * k + 1).factorial : ℝ)

theorem integral_p (b : Bool) (k : ℕ) :
    IntegrableOn (fun x => p b k (4 * x ^ 2 + 1 / 4) * cdhWeight (alpha b) (3 / 4) (5 / 4) x) (Set.Ioi 0) ∧
    ∫ x in Set.Ioi (0 : ℝ), p b k (4 * x ^ 2 + 1 / 4) * cdhWeight (alpha b) (3 / 4) (5 / 4) x
      = fac b k * mass (alpha b) (3 / 4) (5 / 4) := by
  obtain ⟨hi, he⟩ := integral_P (alpha b) (3 / 4) (5 / 4) (alpha_pos b) (by norm_num) (by norm_num) k
  have hfun : (fun x => p b k (4 * x ^ 2 + 1 / 4) * cdhWeight (alpha b) (3 / 4) (5 / 4) x)
      = fun x => (4 : ℝ) ^ k * (P (alpha b) k x * cdhWeight (alpha b) (3 / 4) (5 / 4) x) := by
    funext x; rw [p_omega]; ring
  rw [hfun]
  refine ⟨hi.const_mul _, ?_⟩
  rw [integral_const_mul, he]
  cases b
  · have := poch_odd k; simp only [alpha, fac] at *; simp only [Bool.false_eq_true, if_false] at *
    rw [← this]; ring
  · have := poch_even k; simp only [alpha, fac] at *; simp only [if_true] at *
    rw [← this]; ring

/-- the `s`-th moment of `ω = 4x² + 1/4` under the probability measure `μ_e` / `μ_o` -/
noncomputable def moment (b : Bool) (s : ℕ) : ℝ :=
  (∫ x in Set.Ioi (0 : ℝ), (4 * x ^ 2 + 1 / 4) ^ s * cdhWeight (alpha b) (3 / 4) (5 / 4) x)
    / mass (alpha b) (3 / 4) (5 / 4)

theorem moment_eq_sum (b : Bool) (s : ℕ) :
    moment b s = ∑ k ∈ Finset.range (s + 1), (c b s k : ℝ) * fac b k := by
  have hm := mass_pos (alpha b) (3 / 4) (5 / 4) (alpha_pos b) (by norm_num) (by norm_num)
  unfold moment
  have hfun : (fun x : ℝ => (4 * x ^ 2 + 1 / 4) ^ s * cdhWeight (alpha b) (3 / 4) (5 / 4) x)
      = fun x => ∑ k ∈ Finset.range (s + 1),
          (c b s k : ℝ) * (p b k (4 * x ^ 2 + 1 / 4) * cdhWeight (alpha b) (3 / 4) (5 / 4) x) := by
    funext x; rw [pow_eq_sum_p b _ s, Finset.sum_mul]
    apply Finset.sum_congr rfl; intro k _; ring
  rw [hfun, integral_finset_sum _ (fun k _ => ((integral_p b k).1.const_mul _))]
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl; intro k _
  rw [integral_const_mul, (integral_p b k).2]; field_simp

end PerM

namespace PerM

theorem neg_one_pow_sub {R : Type*} [Ring R] (s k : ℕ) (h : k ≤ s) : ((-1 : R)) ^ (s - k) = (-1) ^ (s + k) := by
  obtain ⟨d, rfl⟩ := Nat.exists_eq_add_of_le h
  have : k + d + k = d + 2 * k := by ring
  rw [Nat.add_sub_cancel_left, this, pow_add, pow_mul]; simp

/-- Theorem 4.9, given the alternating sum: `A_{2q} = 4 E_{μ_e}[ω^{q-1}]`, `A_{2q-1} = 2 E_{μ_o}[ω^{q-1}]`. -/
theorem altSum_eq_moment (b : Bool) (q : ℕ) (hq : 1 ≤ q) :
    (altSum b q : ℝ) = (if b then 4 else 2) * moment b (q - 1) := by
  obtain ⟨s, rfl⟩ : ∃ s, q = s + 1 := ⟨q - 1, by omega⟩
  rw [moment_eq_sum, Nat.add_sub_cancel]
  unfold altSum
  rw [Nat.add_sub_cancel]
  push_cast
  rw [Finset.mul_sum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k hk
  have hks : k ≤ s := Nat.lt_succ_iff.mp (Finset.mem_range.mp hk)
  have hc : ((c b s k : ℤ) : ℝ) = (-1 : ℝ) ^ (s - k) * (t b s k : ℝ) := by
    simp only [c]; push_cast; rw [neg_one_pow_sub (R := ℝ) s k hks]
  rw [hc]
  cases b <;> simp [fac] <;> ring

end PerM


==> anc/lean/PerM/MomentBounds.lean <==
/- Bounds for  ∫ ω^s w_b  (proof of Theorem 1.2, "upper/lower bound for the moments"). -/
import PerM.Weight
import PerM.ExpInt

open Real MeasureTheory Set

namespace PerM

/-- the numerator of the moment -/
noncomputable def num (b : Bool) (s : ℕ) : ℝ := ∫ x in Ioi (0 : ℝ), (4 * x ^ 2 + 1 / 4) ^ s * w b x

theorem moment_eq_num (b : Bool) (s : ℕ) : moment b s = num b s / (π * √π) := by
  unfold moment num w; rw [mass_value]

theorem num_integrableOn (b : Bool) (s : ℕ) :
    IntegrableOn (fun x : ℝ => (4 * x ^ 2 + 1 / 4) ^ s * w b x) (Ioi 0) := by
  have hfun : (fun x : ℝ => (4 * x ^ 2 + 1 / 4) ^ s * w b x)
      = fun x => ∑ k ∈ Finset.range (s + 1),
          (c b s k : ℝ) * (p b k (4 * x ^ 2 + 1 / 4) * cdhWeight (alpha b) (3 / 4) (5 / 4) x) := by
    funext x; rw [pow_eq_sum_p b _ s, Finset.sum_mul]
    apply Finset.sum_congr rfl; intro k _; unfold w; ring
  rw [hfun]
  exact integrable_finset_sum _ (fun k _ => ((integral_p b k).1.const_mul _))

theorem w_nonneg (b : Bool) (x : ℝ) : 0 ≤ w b x := cdhWeight_nonneg _ _ _ _

/-- generic upper bound -/
theorem num_le (b : Bool) (s e : ℕ) (K : ℝ) (hK : 0 ≤ K)
    (hw : ∀ x : ℝ, 0 < x → w b x ≤ K * ((x + 1) ^ e * Real.exp (-(π * x)))) :
    num b s ≤ 4 ^ s * K * (Real.exp π * (((2 * s + e).factorial : ℝ) / π ^ (2 * s + e + 1))) := by
  have hI := shifted_integrableOn (2 * s + e)
  have h1 : num b s ≤ ∫ x in Ioi (0 : ℝ), 4 ^ s * K * ((x + 1) ^ (2 * s + e) * Real.exp (-(π * x))) := by
    apply setIntegral_mono_on (num_integrableOn b s) (hI.const_mul _) measurableSet_Ioi
    intro x hx
    have hx0 : (0 : ℝ) < x := hx
    have hω : (4 * x ^ 2 + 1 / 4) ^ s ≤ (4 * (x + 1) ^ 2) ^ s :=
      pow_le_pow_left₀ (by positivity) (by nlinarith) s
    have hE := Real.exp_pos (-(π * x))
    calc (4 * x ^ 2 + 1 / 4) ^ s * w b x
        ≤ (4 * (x + 1) ^ 2) ^ s * (K * ((x + 1) ^ e * Real.exp (-(π * x)))) :=
          mul_le_mul hω (hw x hx0) (w_nonneg b x) (by positivity)
      _ = 4 ^ s * K * ((x + 1) ^ (2 * s + e) * Real.exp (-(π * x))) := by
          rw [mul_pow, ← pow_mul, pow_add]; ring
  rw [integral_const_mul] at h1
  exact h1.trans (mul_le_mul_of_nonneg_left (shifted_integral_le _) (by positivity))

/-- generic lower bound -/
theorem le_num (b : Bool) (s : ℕ) (cst : ℝ) (hc : 0 ≤ cst)
    (hw : ∀ x : ℝ, 1 ≤ x → cst * (x ^ 2 * Real.exp (-(π * x))) ≤ w b x) :
    4 ^ s * cst * (((2 * s + 2).factorial : ℝ) / π ^ (2 * s + 2 + 1) - 1) ≤ num b s := by
  have hsub : num b s ≥ ∫ x in Ioi (1 : ℝ), (4 * x ^ 2 + 1 / 4) ^ s * w b x := by
    apply setIntegral_mono_set (num_integrableOn b s)
    · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
      have := w_nonneg b x
      have hx0 : (0 : ℝ) < x := hx
      positivity
    · exact (Ioi_subset_Ioi zero_le_one).eventuallyLE
  have hI : IntegrableOn (g (2 * s + 2)) (Ioi 1) :=
    (g_integrableOn _).mono_set (Ioi_subset_Ioi zero_le_one)
  have h1 : ∫ x in Ioi (1 : ℝ), 4 ^ s * cst * g (2 * s + 2) x
      ≤ ∫ x in Ioi (1 : ℝ), (4 * x ^ 2 + 1 / 4) ^ s * w b x := by
    apply setIntegral_mono_on (hI.const_mul _)
      ((num_integrableOn b s).mono_set (Ioi_subset_Ioi zero_le_one)) measurableSet_Ioi
    intro x hx
    have hx1 : (1 : ℝ) ≤ x := le_of_lt hx
    have hx0 : (0 : ℝ) < x := by linarith
    have hω : (4 * x ^ 2) ^ s ≤ (4 * x ^ 2 + 1 / 4) ^ s :=
      pow_le_pow_left₀ (by positivity) (by linarith) s
    have hE := Real.exp_pos (-(π * x))
    calc 4 ^ s * cst * g (2 * s + 2) x
        = (4 * x ^ 2) ^ s * (cst * (x ^ 2 * Real.exp (-(π * x)))) := by
          simp only [g]; rw [mul_pow, ← pow_mul, pow_add]; ring
      _ ≤ (4 * x ^ 2 + 1 / 4) ^ s * w b x :=
          mul_le_mul hω (hw x hx1) (by positivity) (by positivity)
  rw [integral_const_mul] at h1
  have h2 := tail_integral_ge (2 * s + 2)
  calc 4 ^ s * cst * (((2 * s + 2).factorial : ℝ) / π ^ (2 * s + 2 + 1) - 1)
      ≤ 4 ^ s * cst * ∫ x in Ioi (1 : ℝ), g (2 * s + 2) x :=
        mul_le_mul_of_nonneg_left h2 (by positivity)
    _ ≤ _ := h1
    _ ≤ num b s := hsub

end PerM


==> anc/lean/PerM/Orient.lean <==
/-
PerM/Orient.lean — Section 6: a rainbow map is determined by its undirected edge set and the
orientation of each of its cycles.
-/
import PerM.EdgeDefs
import PerM.C_Orient

open Finset

namespace PerM

/-- At most `2^{c(f)}` rainbow maps have the same undirected edge set as `f`. -/
theorem card_fiber_le {N : ℕ} (f : RM N) :
    (univ.filter fun g : RM N => Xset g = Xset f).card ≤ 2 ^ ncyc f := by
  rw [ncyc, ← card_powerset]
  apply card_le_card_of_injOn (fiberCode f)
  · intro g _
    rw [mem_coe, mem_powerset]
    intro C hC
    exact (mem_fiberCode.1 hC).1
  · intro g₁ h₁ g₂ h₂ he
    rw [mem_coe, mem_filter] at h₁ h₂
    exact eq_of_fiberCode_eq h₁.2 h₂.2 he

end PerM


==> anc/lean/PerM/PolyId.lean <==
/- Lemma 4.6: ω^s = Σ_k (-1)^{s-k} t_{s,k} p_k(ω),  p_k(ω) = ∏_{j<k} (ω + λ_j). -/
import PerM.Defs

namespace PerM

/-- `p_k(ω) = ∏_{j<k} (ω + λ_j)` over the reals. -/
noncomputable def p (mEven : Bool) (k : ℕ) (ω : ℝ) : ℝ := ∏ j ∈ Finset.range k, (ω + (lam mEven j : ℝ))

theorem p_succ (b : Bool) (k : ℕ) (ω : ℝ) : p b (k + 1) ω = p b k ω * (ω + (lam b k : ℝ)) := by
  simp [p, Finset.prod_range_succ]

theorem t_zero_succ (b : Bool) (k : ℕ) : t b 0 (k + 1) = 0 := by simp [t]

theorem t_eq_zero_of_lt (b : Bool) : ∀ (s k : ℕ), s < k → t b s k = 0
  | 0, k + 1, _ => by simp [t]
  | s + 1, 0, h => by omega
  | s + 1, k + 1, h => by
      have h1 := t_eq_zero_of_lt b s k (by omega)
      have h2 := t_eq_zero_of_lt b s (k + 1) (by omega)
      simp [t, h1, h2]

/-- signed coefficients `c_{s,k} = (-1)^{s-k} t_{s,k}` written without truncated subtraction -/
def c (b : Bool) (s k : ℕ) : ℤ := (-1) ^ (s + k) * t b s k

theorem c_succ_zero (b : Bool) (s : ℕ) : c b (s + 1) 0 = - lam b 0 * c b s 0 := by
  simp [c, t, pow_succ]; ring

theorem c_succ_succ (b : Bool) (s k : ℕ) :
    c b (s + 1) (k + 1) = c b s k - lam b (k + 1) * c b s (k + 1) := by
  simp [c, t, pow_succ]; ring

/-- Lemma 4.6 -/
theorem pow_eq_sum_p (b : Bool) (ω : ℝ) : ∀ s : ℕ,
    ω ^ s = ∑ k ∈ Finset.range (s + 1), (c b s k : ℝ) * p b k ω
  | 0 => by simp [c, t, p]
  | s + 1 => by
      have ih := pow_eq_sum_p b ω s
      have hz : c b s (s + 1) = 0 := by simp [c, t_eq_zero_of_lt b s (s + 1) (by omega)]
      -- ω * p_k = p_{k+1} - λ_k p_k
      have hp : ∀ k, ω * p b k ω = p b (k + 1) ω - (lam b k : ℝ) * p b k ω := by
        intro k; rw [p_succ]; ring
      rw [pow_succ, ih, Finset.sum_mul]
      have : ∀ k ∈ Finset.range (s + 1), (c b s k : ℝ) * p b k ω * ω
          = (c b s k : ℝ) * p b (k + 1) ω - (c b s k : ℝ) * (lam b k : ℝ) * p b k ω := by
        intro k _; have := hp k; linear_combination (c b s k : ℝ) * this
      rw [Finset.sum_congr rfl this, Finset.sum_sub_distrib]
      rw [Finset.sum_range_succ' (fun k => (c b (s + 1) k : ℝ) * p b k ω) (s + 1)]
      have e1 : ∑ k ∈ Finset.range (s + 1), (c b (s + 1) (k + 1) : ℝ) * p b (k + 1) ω
          = ∑ k ∈ Finset.range (s + 1), (c b s k : ℝ) * p b (k + 1) ω
            - ∑ k ∈ Finset.range (s + 1), (c b s (k + 1) : ℝ) * (lam b (k + 1) : ℝ) * p b (k + 1) ω := by
        rw [← Finset.sum_sub_distrib]; apply Finset.sum_congr rfl; intro k _
        rw [c_succ_succ]; push_cast; ring
      have e2 : ∑ k ∈ Finset.range (s + 1), (c b s k : ℝ) * (lam b k : ℝ) * p b k ω
          = ∑ k ∈ Finset.range (s + 1), (c b s (k + 1) : ℝ) * (lam b (k + 1) : ℝ) * p b (k + 1) ω
            + (c b s 0 : ℝ) * (lam b 0 : ℝ) * p b 0 ω := by
        rw [Finset.sum_range_succ' (fun k => (c b s k : ℝ) * (lam b k : ℝ) * p b k ω) s,
            Finset.sum_range_succ (fun k => (c b s (k + 1) : ℝ) * (lam b (k + 1) : ℝ) * p b (k + 1) ω) s]
        simp [hz]
      rw [e1, e2, c_succ_zero]; push_cast; ring

end PerM


==> anc/lean/PerM/RMCount.lean <==
/-
PerM/RMCount.lean — the number of rainbow maps is `per M` (Section 2), and the edge universe.
-/
import PerM.EdgeDefs

open Finset

namespace PerM

/-- The number of valid directions for row `a` with length `d+1` is `M a d`. -/
private lemma card_valid (N : ℕ) (a d : Fin (N - 1)) :
    (Fintype.card {b : Bool // valid N a d b} : ℤ) = M N a d := by
  rw [Fintype.card_subtype]
  have : (univ.filter fun b : Bool => valid N a d b) =
      (if (a : ℕ) + d + 2 ≤ N then {true} else ∅) ∪ (if (d : ℕ) ≤ a then {false} else ∅) := by
    ext b; cases b <;> split_ifs <;> simp_all [valid]
  rw [this, card_union_of_disjoint (by split_ifs <;> simp)]
  unfold M
  split_ifs <;> simp_all <;> omega

/-- `W(N) = per M`: rainbow maps are counted by the permanent (choose the lengths by a
permutation, then a direction for each row; `M_{a,d}` is the number of valid directions). -/
theorem card_RM (N : ℕ) (hN : 2 ≤ N) : (Fintype.card (RM N) : ℤ) = perM N := by
  have e : RM N ≃ Σ σ : Equiv.Perm (Fin (N - 1)),
      ∀ a : Fin (N - 1), {b : Bool // valid N a (σ a) b} :=
    (Equiv.subtypeProdEquivSigmaSubtype
      (fun (σ : Equiv.Perm (Fin (N - 1))) (dir : Fin (N - 1) → Bool) =>
        ∀ a : Fin (N - 1), valid N a (σ a) (dir a))).trans
      (Equiv.sigmaCongrRight fun _ => Equiv.subtypePiEquivPi)
  rw [Fintype.card_congr e, Fintype.card_sigma]
  push_cast
  simp_rw [Fintype.card_pi]
  push_cast
  simp_rw [card_valid]
  unfold perM Matrix.permanent
  refine Fintype.sum_equiv (Equiv.inv (Equiv.Perm (Fin (N - 1)))) _ _ fun σ => ?_
  simp only [Equiv.inv_apply]
  exact Fintype.prod_equiv σ _ _ fun a => by simp

/-- The edge universe has `(N-1)(N+2)/2` edges. -/
theorem card_Eall (N : ℕ) (hN : 2 ≤ N) : (Eall N).card = cardE N := by
  have h1 : Eall N = (univ.filter fun e : Sym2 (Fin (N + 1)) => ¬ e.IsDiag).erase
      s((0 : Fin (N + 1)), Fin.last N) := by
    ext e; simp [Eall, and_comm]
  have hmem : s((0 : Fin (N + 1)), Fin.last N) ∈
      (univ.filter fun e : Sym2 (Fin (N + 1)) => ¬ e.IsDiag) := by
    simp [Sym2.mk_isDiag_iff, Fin.ext_iff]; omega
  rw [h1, card_erase_of_mem hmem, ← Fintype.card_subtype, Sym2.card_subtype_not_diag,
    Fintype.card_fin, Nat.choose_two_right]
  obtain ⟨k, rfl⟩ : ∃ k, N = k + 2 := ⟨N - 2, by omega⟩
  unfold cardE
  have : (k + 2 + 1) * (k + 2 + 1 - 1) = (k + 2 - 1) * (k + 2 + 2) + 2 * 1 := by
    simp only [Nat.add_sub_cancel, show k + 2 - 1 = k + 1 by omega]; ring
  rw [this, Nat.add_mul_div_left _ _ (by norm_num)]
  omega

/-- The edge of row `a` has length `len a + 1`. -/
private lemma elen_edge {N : ℕ} (f : RM N) (a : Fin (N - 1)) :
    elen s(vtx a, target f a) = (f.1.1 a : ℕ) + 1 := by
  unfold elen target vtx
  rw [Sym2.lift_mk]
  split_ifs with h
  · simp only [Nat.dist]; omega
  · have := f.2 a; rw [Bool.not_eq_true] at h
    simp only [valid, h, Bool.false_eq_true, if_false] at this
    simp only [Nat.dist]; omega

private lemma vtx_val {N : ℕ} (a : Fin (N - 1)) : ((vtx a : Fin (N + 1)) : ℕ) = a + 1 := rfl

/-- Edges of a rainbow map lie in the edge universe. -/
theorem Xset_subset_Eall {N : ℕ} (f : RM N) : Xset f ⊆ Eall N := by
  intro e he
  simp only [Xset, mem_image, mem_univ, true_and] at he
  obtain ⟨a, rfl⟩ := he
  have hl := elen_edge f a
  have ha := a.isLt
  simp only [Eall, mem_filter, mem_univ, true_and]
  refine ⟨fun hd => ?_, fun heq => ?_⟩
  · rw [Sym2.mk_isDiag_iff] at hd
    rw [hd] at hl; unfold elen at hl; rw [Sym2.lift_mk] at hl; simp at hl
  · rw [Sym2.eq_iff] at heq
    rcases heq with ⟨h0, _⟩ | ⟨h0, _⟩
    · have := congrArg Fin.val h0; rw [vtx_val] at this; simp at this
    · have := congrArg Fin.val h0; rw [vtx_val] at this; simp at this; omega

/-- The edges of a rainbow map have distinct lengths. -/
theorem elen_injOn_Xset {N : ℕ} (f : RM N) : Set.InjOn elen (Xset f : Set (Sym2 (Fin (N + 1)))) := by
  intro e₁ h₁ e₂ h₂ h
  simp only [Xset, coe_image, coe_univ, Set.image_univ, Set.mem_range] at h₁ h₂
  obtain ⟨a₁, rfl⟩ := h₁
  obtain ⟨a₂, rfl⟩ := h₂
  rw [elen_edge, elen_edge] at h
  have : f.1.1 a₁ = f.1.1 a₂ := Fin.ext (by omega)
  rw [f.1.1.injective this]

/-- A rainbow map has `N-1` distinct edges. -/
theorem card_Xset {N : ℕ} (hN : 2 ≤ N) (f : RM N) : (Xset f).card = N - 1 := by
  unfold Xset
  rw [card_image_of_injective, card_univ, Fintype.card_fin]
  intro a₁ a₂ h
  have h' := congrArg elen h
  simp only at h'
  rw [elen_edge, elen_edge] at h'
  exact f.1.1.injective (Fin.ext (by omega))

/-- Edges of the edge universe have lengths in `1,…,N-1`. -/
theorem elen_mem_of_Eall {N : ℕ} {e : Sym2 (Fin (N + 1))} (he : e ∈ Eall N) : elen e ∈ Icc 1 (N - 1) := by
  induction e using Sym2.ind with
  | h i j =>
    simp only [Eall, mem_filter, mem_univ, true_and, Sym2.mk_isDiag_iff] at he
    obtain ⟨hne, hg⟩ := he
    unfold elen; rw [Sym2.lift_mk]
    simp only [mem_Icc]
    have hi := i.isLt; have hj := j.isLt
    have hne' : (i : ℕ) ≠ j := fun h => hne (Fin.ext h)
    have hg' : ¬ (((i : ℕ) = 0 ∧ (j : ℕ) = N) ∨ ((i : ℕ) = N ∧ (j : ℕ) = 0)) := by
      rintro (⟨h1, h2⟩ | ⟨h1, h2⟩)
      · exact hg (Sym2.eq_iff.2 (Or.inl ⟨Fin.ext h1, Fin.ext (by simp [h2])⟩))
      · exact hg (Sym2.eq_iff.2 (Or.inr ⟨Fin.ext (by simp [h1]), Fin.ext h2⟩))
    simp only [Nat.dist]; omega

end PerM


==> anc/lean/PerM/RMDefs.lean <==
/-
PerM/RMDefs.lean — rainbow maps, their cycles and edge sets; graceful trees as edge sets.

Conventions.  Vertices are `Fin (N+1)` = {0,…,N}; the ground is {0, N}.  Row `a : Fin (N-1)` is the
interior vertex `a+1`, and receives the length `len a + 1`, where `len` is a permutation of
`Fin (N-1)` (so the lengths are 1,…,N-1, each once).  `dir a = true` means the arc of `a+1` points
right (to `a+1 + (len a+1)`), `false` means left (to `a+1 - (len a+1) = a - len a`).
-/
import PerM.TauDefs
import PerM.Constants

open Finset

namespace PerM

/-- Row `a` may take length `d+1` in direction `b`. -/
def valid (N : ℕ) (a d : ℕ) (b : Bool) : Prop := if b then a + d + 2 ≤ N else d ≤ a

instance (N a d : ℕ) (b : Bool) : Decidable (valid N a d b) := by unfold valid; infer_instance

/-- A **rainbow map** of order `N`: a permutation of lengths and a direction for each row. -/
def RM (N : ℕ) := {p : Equiv.Perm (Fin (N - 1)) × (Fin (N - 1) → Bool) //
  ∀ a : Fin (N - 1), valid N a (p.1 a) (p.2 a)}

instance (N : ℕ) : Fintype (RM N) := by unfold RM; infer_instance
instance (N : ℕ) : DecidableEq (RM N) := by unfold RM; infer_instance

variable {N : ℕ}

/-- The interior vertex of row `a`. -/
def vtx (a : Fin (N - 1)) : Fin (N + 1) := ⟨(a : ℕ) + 1, by have := a.isLt; omega⟩

/-- The target `f(a+1)` of the interior vertex `a+1`. -/
def target (f : RM N) (a : Fin (N - 1)) : Fin (N + 1) :=
  if h : f.1.2 a = true then
    ⟨(a : ℕ) + 1 + ((f.1.1 a : ℕ) + 1), by
      have := f.2 a; simp only [valid, h, if_true] at this; omega⟩
  else ⟨(a : ℕ) - (f.1.1 a : ℕ), by have := a.isLt; omega⟩

/-- Interior vertices `1,…,N-1`. -/
def IsInterior (N : ℕ) (v : Fin (N + 1)) : Prop := 1 ≤ (v : ℕ) ∧ (v : ℕ) ≤ N - 1

instance (v : Fin (N + 1)) : Decidable (IsInterior N v) := by unfold IsInterior; infer_instance

/-- The successor map on all vertices: interior vertices follow their arc, the ground is fixed. -/
def next (f : RM N) (v : Fin (N + 1)) : Fin (N + 1) :=
  if h : IsInterior N v then target f ⟨(v : ℕ) - 1, by unfold IsInterior at h; omega⟩ else v

/-- The vertex set of the cycle through a periodic vertex `v`. -/
noncomputable def orbitSet (f : RM N) (v : Fin (N + 1)) : Finset (Fin (N + 1)) :=
  (range (Function.minimalPeriod (next f) v)).image fun i => (next f)^[i] v

/-- The cycles of `f`, as vertex sets (periodic interior vertices; the ground is excluded). -/
noncomputable def cycles (f : RM N) : Finset (Finset (Fin (N + 1))) :=
  (univ.filter fun v => IsInterior N v ∧ 0 < Function.minimalPeriod (next f) v).image (orbitSet f)

/-- `c(f)`, the number of cycles. -/
noncomputable def ncyc (f : RM N) : ℕ := (cycles f).card

/-- The undirected edge set `X(f) = {{k, f(k)}}` of a rainbow map. -/
def Xset (f : RM N) : Finset (Sym2 (Fin (N + 1))) := univ.image fun a => s(vtx a, target f a)

/-- All edges of the complete graph on `{0,…,N}` except `{0,N}` (the edges available to
rainbow maps; the contracted graph of Section 5 has exactly these edges). -/
def Eall (N : ℕ) : Finset (Sym2 (Fin (N + 1))) :=
  univ.filter fun e => ¬ e.IsDiag ∧ e ≠ s((0 : Fin (N + 1)), Fin.last N)

/-- The edge set of the length system `lo`. -/
def lsEdges (N : ℕ) (lo : Fin N → Fin (N + 1)) : Finset (Sym2 (Fin (N + 1))) :=
  univ.image fun d : Fin N => s(lo d, (⟨((lo d : ℕ) + d + 1) % (N + 1), Nat.mod_lt _ (by omega)⟩ : Fin (N + 1)))

/-- Edge sets of graceful trees with `N` edges. -/
noncomputable def GT (N : ℕ) : Finset (Finset (Sym2 (Fin (N + 1)))) := by
  classical
  exact (univ.filter fun lo : Fin N → Fin (N + 1) => IsLS N lo ∧ (lsGraph N lo).IsTree).image (lsEdges N)

/-- Rainbow spanning trees of the contracted graph: graceful trees with the edge `{0,N}` removed. -/
noncomputable def RST (N : ℕ) : Finset (Finset (Sym2 (Fin (N + 1)))) :=
  (GT N).image fun T => T.erase s((0 : Fin (N + 1)), Fin.last N)

end PerM


==> anc/lean/PerM/Rank.lean <==
/-
PerM/Rank.lean — Theorem 5.1 (border bound on words), Lemma 5.2 and Corollary 5.3.
-/
import PerM.ForestBasic
import PerM.F1_RankAux

open Finset

namespace PerM

/-- **Corollary 5.3** (in the complete graph with `{0,N}` added): at least `min(2|Δ|, m)` edges with
lengths in `Δ` can be chosen without forming a cycle together with `{0,N}`. -/
theorem rank_lengths (N : ℕ) (hN : 3 ≤ N) (Δ : Finset ℕ) (hΔ : Δ ⊆ Icc 1 (N - 1)) :
    ∃ A ⊆ Eall N, (∀ e ∈ A, elen e ∈ Δ) ∧ Acyc (insert (ground N) A) ∧
      min (2 * Δ.card) (N - 1) ≤ A.card := by
  classical
  set T := (Eall N).filter (fun e => elen e ∈ Δ) with hT
  set 𝒜 := T.powerset.filter (fun A => Acyc (insert (ground N) A)) with h𝒜
  have hg0 : (0 : Fin (N + 1)) ≠ Fin.last N := by
    intro h; have := congrArg Fin.val h; simp at this; omega
  have hne : 𝒜.Nonempty := by
    refine ⟨∅, mem_filter.2 ⟨empty_mem_powerset _, ?_⟩⟩
    have := acyc_insert_of_not_conn (F := (∅ : Finset (Sym2 (Fin (N + 1)))))
      (u := 0) (v := Fin.last N) (by
        unfold Acyc; simp only [coe_empty, SimpleGraph.fromEdgeSet_empty]
        exact SimpleGraph.isAcyclic_bot) (by
        unfold Conn; simp only [coe_empty, SimpleGraph.fromEdgeSet_empty]
        rw [SimpleGraph.reachable_bot]; exact hg0)
    simpa [ground] using this
  obtain ⟨A, hA, hmax⟩ := 𝒜.exists_max_image card hne
  rw [mem_filter, mem_powerset] at hA
  obtain ⟨hAT, hAc⟩ := hA
  have hTdiag : ∀ e ∈ T, ¬ e.IsDiag := fun e he => ((mem_filter.1 (mem_filter.1 he).1).2).1
  have hgA : ground N ∉ A := by
    intro h
    exact ((mem_filter.1 (mem_filter.1 (hAT h)).1).2).2 rfl
  -- maximality: every edge of `T` has its ends connected in `insert (ground N) A`
  have hkey : ∀ u v, s(u, v) ∈ T → Conn (insert (ground N) A) u v := by
    intro u v he
    by_contra hn
    have huv : u ≠ v := fun h => hTdiag _ he (Sym2.mk_isDiag_iff.2 h)
    have heA : s(u, v) ∉ A := by
      intro h
      apply hn
      unfold Conn
      exact ((SimpleGraph.fromEdgeSet_adj _).2 ⟨by simp [h], huv⟩).reachable
    have hmem : insert s(u, v) A ∈ 𝒜 := by
      refine mem_filter.2 ⟨mem_powerset.2 (insert_subset he hAT), ?_⟩
      rw [Finset.insert_comm]
      exact acyc_insert_of_not_conn hAc hn
    have := hmax _ hmem
    rw [card_insert_of_notMem heA] at this
    omega
  have hg : Conn (insert (ground N) A) 0 (Fin.last N) := by
    unfold Conn
    exact ((SimpleGraph.fromEdgeSet_adj _).2 ⟨by simp [ground], hg0⟩).reachable
  have hd : ∀ d ∈ Δ, ∀ i (hi : i + d < N + 1),
      Conn (insert (ground N) A) ⟨i, by omega⟩ ⟨i + d, hi⟩ := by
    intro d hdΔ i hi
    have hd1 := mem_Icc.1 (hΔ hdΔ)
    apply hkey
    refine mem_filter.2 ⟨mem_filter.2 ⟨mem_univ _, ?_, ?_⟩, ?_⟩
    · rw [Sym2.mk_isDiag_iff]
      intro h; have := congrArg Fin.val h; simp at this; omega
    · intro h
      rw [Sym2.eq_iff] at h
      rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩
      · have := congrArg Fin.val h1; have := congrArg Fin.val h2; simp at *; omega
      · have := congrArg Fin.val h1; have := congrArg Fin.val h2; simp at *; omega
    · show Nat.dist i (i + d) ∈ Δ
      have : Nat.dist i (i + d) = d := by unfold Nat.dist; omega
      rw [this]; exact hdΔ
  have hb := ncomp_le_of_periods hN Δ hΔ _ hg hd
  have hdiag : ∀ e ∈ insert (ground N) A, ¬ e.IsDiag := by
    intro e he
    rcases mem_insert.1 he with rfl | he
    · rw [ground, Sym2.mk_isDiag_iff]; exact hg0
    · exact hTdiag e (hAT he)
  have hfc := forest_card _ hdiag hAc
  rw [card_insert_of_notMem hgA, Fintype.card_fin] at hfc
  refine ⟨A, hAT.trans (filter_subset _ _), fun e he => (mem_filter.1 (hAT he)).2, hAc, ?_⟩
  omega

end PerM


==> anc/lean/PerM/Repair.lean <==
/-
PerM/Repair.lean — Section 5: cycles are easy to repair (Theorem 5.1 border bound, Lemma 5.2,
Corollary 5.3, Lemma 5.4 augmentation, Lemma 5.5 repair).
-/
import PerM.Rank
import PerM.CycleBreak
import PerM.RMCount
import PerM.GTCount
import PerM.F2_Augment

open Finset

namespace PerM

/-- **Lemma 5.5** (repair): every rainbow map is within `2(D+1)c(f)` edge changes of a rainbow
spanning tree, `D = ⌈log₂ m⌉`. -/
theorem repair (N : ℕ) (hN : 3 ≤ N) (f : RM N) :
    ∃ Y ∈ RST N, (symmDiff (Xset f) Y).card ≤ 2 * (Dc N + 1) * ncyc f := by
  classical
  obtain ⟨F₀, hF₀X, hcard₀, hac₀⟩ := cycle_break N hN f
  have hF₀E : F₀ ⊆ Eall N := hF₀X.trans (Xset_subset_Eall f)
  have hinj₀ : Set.InjOn elen (F₀ : Set (Sym2 (Fin (N + 1)))) :=
    (elen_injOn_Xset f).mono (by exact_mod_cast hF₀X)
  -- apply the augmentation `k` times
  have step : ∀ k ≤ ncyc f, ∃ F ⊆ Eall N, Set.InjOn elen (F : Set (Sym2 (Fin (N + 1)))) ∧
      Acyc (insert (ground N) F) ∧ F.card = F₀.card + k ∧
      (symmDiff F₀ F).card ≤ k * (2 * Dc N + 1) := by
    intro k
    induction k with
    | zero => intro _; exact ⟨F₀, hF₀E, hinj₀, hac₀, rfl, by simp⟩
    | succ k ih =>
      intro hk
      obtain ⟨F, hFE, hinj, hac, hcard, hsd⟩ := ih (by omega)
      obtain ⟨F', h1, h2, h3, h4, h5⟩ := augment hN hFE hinj hac (by omega)
      refine ⟨F', h1, h2, h3, by omega, ?_⟩
      calc (symmDiff F₀ F').card ≤ (symmDiff F₀ F ∪ symmDiff F F').card :=
            card_le_card (symmDiff_triangle F₀ F F' :)
        _ ≤ (symmDiff F₀ F).card + (symmDiff F F').card := card_union_le _ _
        _ ≤ k * (2 * Dc N + 1) + (2 * Dc N + 1) := by omega
        _ = (k + 1) * (2 * Dc N + 1) := by ring
  obtain ⟨Y, hYE, hYinj, hYac, hYcard, hYsd⟩ := step (ncyc f) le_rfl
  have hY : Y ∈ RST N := (mem_RST_iff hN Y).2 ⟨hYE, by omega, hYinj, hYac⟩
  refine ⟨Y, hY, ?_⟩
  have hX0 : (symmDiff (Xset f) F₀).card = ncyc f := by
    rw [symmDiff_of_ge hF₀X, card_sdiff_of_subset hF₀X, card_Xset (by omega)]
    omega
  calc (symmDiff (Xset f) Y).card ≤ (symmDiff (Xset f) F₀ ∪ symmDiff F₀ Y).card :=
        card_le_card (symmDiff_triangle (Xset f) F₀ Y :)
    _ ≤ (symmDiff (Xset f) F₀).card + (symmDiff F₀ Y).card := card_union_le _ _
    _ ≤ ncyc f + ncyc f * (2 * Dc N + 1) := by omega
    _ = 2 * (Dc N + 1) * ncyc f := by ring

end PerM


==> anc/lean/PerM/Sandwich.lean <==
/- Fact 4.11 (monotonicity from DLMF 5.8.3) and the four comparisons of Lemma 4.12. -/
import PerM.Density

open Real MeasureTheory Filter Topology

namespace PerM

/-- `|Γ(a+ix)|²` -/
noncomputable def Nsq (a x : ℝ) : ℝ := ‖Complex.Gamma (a + x * Complex.I)‖ ^ 2

theorem Nsq_pos (a x : ℝ) (ha : 0 < a) : 0 < Nsq a x := by
  unfold Nsq
  have : Complex.Gamma (a + x * Complex.I) ≠ 0 := Complex.Gamma_ne_zero_of_re_pos (by simp [ha])
  positivity

/-- Fact 4.11: `|Γ(a+ix)|²/Γ(a)²` is nondecreasing in `a`. -/
theorem Nsq_mono (a a' x : ℝ) (ha : 0 < a) (haa : a ≤ a') :
    Nsq a x / Real.Gamma a ^ 2 ≤ Nsq a' x / Real.Gamma a' ^ 2 := by
  have ha' : 0 < a' := lt_of_lt_of_le ha haa
  have h1 := gamma_abs_sq_prod a ha x
  have h2 := gamma_abs_sq_prod a' ha' x
  have hle : Real.Gamma a' ^ 2 / Nsq a' x ≤ Real.Gamma a ^ 2 / Nsq a x := by
    unfold Nsq
    refine le_of_tendsto_of_tendsto' h2 h1 (fun s => ?_)
    apply Finset.prod_le_prod
    · intro k _; positivity
    · intro k _
      have hk : (0 : ℝ) < a + k := by positivity
      have hk' : a + k ≤ a' + k := by linarith
      have : x ^ 2 / (a' + k) ^ 2 ≤ x ^ 2 / (a + k) ^ 2 := by
        apply div_le_div_of_nonneg_left (sq_nonneg x) (by positivity)
        exact pow_le_pow_left₀ hk.le hk' 2
      linarith
  have hG : 0 < Real.Gamma a ^ 2 := by have := Real.Gamma_pos_of_pos ha; positivity
  have hG' : 0 < Real.Gamma a' ^ 2 := by have := Real.Gamma_pos_of_pos ha'; positivity
  have hN := Nsq_pos a x ha
  have hN' := Nsq_pos a' x ha'
  rw [div_le_div_iff₀ hG hG']
  rw [div_le_div_iff₀ hN' hN] at hle
  linarith

theorem Nsq_half (x : ℝ) : Nsq (1 / 2) x = π / Real.cosh (π * x) := by
  unfold Nsq
  have : (((1 / 2 : ℝ) : ℂ) + x * Complex.I) = (1 / 2 : ℂ) + x * Complex.I := by push_cast; ring
  rw [this, norm_sq_Gamma_half]

theorem Nsq_one (x : ℝ) (hx : x ≠ 0) : Nsq 1 x = π * x / Real.sinh (π * x) := by
  unfold Nsq
  have : (((1 : ℝ) : ℂ) + x * Complex.I) = (1 : ℂ) + x * Complex.I := by push_cast; ring
  rw [this, norm_sq_Gamma_one_add_I x hx]

theorem Nsq_five_quarters (x : ℝ) : Nsq (5 / 4) x = (1 / 16 + x ^ 2) * Nsq (1 / 4) x := by
  unfold Nsq
  have e1 : (((5 / 4 : ℝ) : ℂ) + x * Complex.I) = (5 / 4 : ℂ) + x * Complex.I := by push_cast; ring
  have e2 : (((1 / 4 : ℝ) : ℂ) + x * Complex.I) = (1 / 4 : ℂ) + x * Complex.I := by push_cast; ring
  rw [e1, e2, norm_sq_Gamma_five_quarters]

theorem Gamma_half_sq : Real.Gamma (1 / 2) ^ 2 = π := by
  rw [Real.Gamma_one_half_eq, Real.sq_sqrt Real.pi_pos.le]

/-- upper, even branch: `|Γ(3/4+ix)|² ≤ Γ(3/4)² πx/sinh(πx)` -/
theorem Nsq_three_quarters_le (x : ℝ) (hx : 0 < x) :
    Nsq (3 / 4) x ≤ Real.Gamma (3 / 4) ^ 2 * (π * x / Real.sinh (π * x)) := by
  have h := Nsq_mono (3 / 4) 1 x (by norm_num) (by norm_num)
  rw [Real.Gamma_one, Nsq_one x hx.ne'] at h
  have hG : 0 < Real.Gamma (3 / 4) ^ 2 := by
    have := Real.Gamma_pos_of_pos (by norm_num : (0 : ℝ) < 3 / 4); positivity
  rw [div_le_iff₀ hG] at h
  linarith

/-- upper, odd branch: `|Γ(1/4+ix)|² ≤ Γ(1/4)² / cosh(πx)` -/
theorem Nsq_quarter_le (x : ℝ) : Nsq (1 / 4) x ≤ Real.Gamma (1 / 4) ^ 2 / Real.cosh (π * x) := by
  have h := Nsq_mono (1 / 4) (1 / 2) x (by norm_num) (by norm_num)
  rw [Gamma_half_sq, Nsq_half] at h
  have hG : 0 < Real.Gamma (1 / 4) ^ 2 := by
    have := Real.Gamma_pos_of_pos (by norm_num : (0 : ℝ) < 1 / 4); positivity
  rw [div_le_iff₀ hG] at h
  have hc := Real.cosh_pos (π * x)
  have : π / Real.cosh (π * x) / π = 1 / Real.cosh (π * x) := by field_simp
  rw [this] at h
  calc Nsq (1 / 4) x ≤ 1 / Real.cosh (π * x) * Real.Gamma (1 / 4) ^ 2 := h
    _ = Real.Gamma (1 / 4) ^ 2 / Real.cosh (π * x) := by ring

/-- lower, even branch: `|Γ(3/4+ix)|² ≥ Γ(3/4)² / cosh(πx)` -/
theorem le_Nsq_three_quarters (x : ℝ) : Real.Gamma (3 / 4) ^ 2 / Real.cosh (π * x) ≤ Nsq (3 / 4) x := by
  have h := Nsq_mono (1 / 2) (3 / 4) x (by norm_num) (by norm_num)
  rw [Gamma_half_sq, Nsq_half] at h
  have hG : 0 < Real.Gamma (3 / 4) ^ 2 := by
    have := Real.Gamma_pos_of_pos (by norm_num : (0 : ℝ) < 3 / 4); positivity
  rw [le_div_iff₀ hG] at h
  have hc := Real.cosh_pos (π * x)
  have : π / Real.cosh (π * x) / π = 1 / Real.cosh (π * x) := by field_simp
  rw [this] at h
  calc Real.Gamma (3 / 4) ^ 2 / Real.cosh (π * x) = 1 / Real.cosh (π * x) * Real.Gamma (3 / 4) ^ 2 := by ring
    _ ≤ Nsq (3 / 4) x := h

/-- lower, odd branch: `|Γ(1/4+ix)|² ≥ Γ(5/4)² (πx/sinh(πx)) / (x²+1/16)` -/
theorem le_Nsq_quarter (x : ℝ) (hx : 0 < x) :
    Real.Gamma (5 / 4) ^ 2 * (π * x / Real.sinh (π * x)) / (1 / 16 + x ^ 2) ≤ Nsq (1 / 4) x := by
  have h := Nsq_mono 1 (5 / 4) x (by norm_num) (by norm_num)
  rw [Real.Gamma_one, Nsq_one x hx.ne', Nsq_five_quarters] at h
  have hG : 0 < Real.Gamma (5 / 4) ^ 2 := by
    have := Real.Gamma_pos_of_pos (by norm_num : (0 : ℝ) < 5 / 4); positivity
  rw [le_div_iff₀ hG] at h
  rw [div_le_iff₀ (by positivity)]
  linarith

end PerM


==> anc/lean/PerM/TauDefs.lean <==
/-
PerM/TauDefs.lean — the number τ(N) of graceful labelings of trees with N edges, and the
statement of Theorem 1.1 (comparison) and of the unconditional main theorem.

τ(N) counts spanning trees of the complete graph on {0,…,N} whose N edges have the distinct
lengths 1,…,N.  Such a tree is given by `lo : Fin N → Fin (N+1)`, where the edge of length `d+1`
joins `lo d` and `lo d + d + 1`.
-/
import PerM.MainThm

namespace PerM

/-- `lo` places one edge of each length `1,…,N` inside `{0,…,N}`. -/
def IsLS (N : ℕ) (lo : Fin N → Fin (N + 1)) : Prop :=
  ∀ d : Fin N, (lo d : ℕ) + (d : ℕ) + 1 ≤ N

/-- The graph on `{0,…,N}` whose edges are `{lo d, lo d + d + 1}`. -/
def lsGraph (N : ℕ) (lo : Fin N → Fin (N + 1)) : SimpleGraph (Fin (N + 1)) :=
  SimpleGraph.fromRel fun a b => ∃ d : Fin N, (a : ℕ) = lo d ∧ (b : ℕ) = (lo d : ℕ) + d + 1

/-- **τ(N) = `graceful N`** = A033472(N+1): the number of graceful labelings of trees with `N` edges, i.e. of
spanning trees of the complete graph on `{0,…,N}` with edge lengths `1,…,N`. -/
noncomputable def graceful (N : ℕ) : ℕ :=
  Nat.card {lo : Fin N → Fin (N + 1) // IsLS N lo ∧ (lsGraph N lo).IsTree}

end PerM


==> anc/lean/PerM/Thm12.lean <==
/- Theorem 1.2 (first assertion) for the alternating sums A_m. -/
import PerM.MomentBounds

open Real MeasureTheory Set

namespace PerM

theorem exp_pi_lt : Real.exp π < 81 := by
  have h1 : Real.exp π ≤ Real.exp 4 := Real.exp_le_exp.mpr (by linarith [Real.pi_lt_d2])
  have h2 : Real.exp 4 = Real.exp 1 ^ 4 := by rw [← Real.exp_nat_mul]; norm_num
  have h3 := Real.exp_one_lt_three
  have h4 : Real.exp 1 ^ 4 < 3 ^ 4 := pow_lt_pow_left₀ h3 (Real.exp_pos 1).le (by norm_num)
  rw [h2] at h1; linarith

theorem sqrt_pi_bounds : 1.77 < √π ∧ √π < 1.78 := by
  have h1 := Real.pi_gt_d2; have h2 := Real.pi_lt_d2
  constructor
  · rw [Real.lt_sqrt (by norm_num)]; nlinarith
  · rw [Real.sqrt_lt' (by norm_num)]; nlinarith

/-- `n! ≥ 2 π^{n+1}` for `n ≥ 10` -/
theorem factorial_ge (n : ℕ) (hn : 10 ≤ n) : 2 * π ^ (n + 1) ≤ (n.factorial : ℝ) := by
  induction n, hn using Nat.le_induction with
  | base =>
      have h := Real.pi_lt_d2
      have : π ^ 11 ≤ 3.15 ^ 11 := pow_le_pow_left₀ Real.pi_pos.le h.le 11
      have h10 : ((10 : ℕ).factorial : ℝ) = 3628800 := by norm_num [Nat.factorial]
      rw [h10]; norm_num at this ⊢; linarith
  | succ n hn ih =>
      rw [Nat.factorial_succ]; push_cast
      have h3 : π ≤ (n : ℝ) + 1 := by
        have : (10 : ℝ) ≤ n := by exact_mod_cast hn
        linarith [Real.pi_lt_d2]
      have hp : 0 < π ^ (n + 1) := by positivity
      calc 2 * π ^ (n + 1 + 1) = π * (2 * π ^ (n + 1)) := by ring
        _ ≤ ((n : ℝ) + 1) * (n.factorial : ℝ) := mul_le_mul h3 ih (by positivity) (by positivity)

theorem altSum_even_eq (s : ℕ) : (altSum true (s + 1) : ℝ) = 4 * (num true s / (π * √π)) := by
  have h := altSum_eq_moment true (s + 1) (by omega)
  simp only [if_true, Nat.add_sub_cancel] at h
  rw [h, moment_eq_num]

theorem altSum_odd_eq (s : ℕ) : (altSum false (s + 1) : ℝ) = 2 * (num false s / (π * √π)) := by
  have h := altSum_eq_moment false (s + 1) (by omega)
  simp only [Bool.false_eq_true, if_false, Nat.add_sub_cancel] at h
  rw [h, moment_eq_num]

/-- upper bound, `m = 2s+2` -/
theorem A_even_le (s : ℕ) :
    (altSum true (s + 1) : ℝ) ≤ 45 * (2 / π) ^ (2 * s + 2) * ((2 * s + 5).factorial : ℝ) := by
  rw [altSum_even_eq]
  have hnum := num_le true s 4 (128 * π ^ 2 / 9) (by positivity) w_even_le
  obtain ⟨hr1, hr2⟩ := sqrt_pi_bounds
  have hπ := Real.pi_gt_d2
  have hE := exp_pi_lt
  have hEp := Real.exp_pos π
  set r := √π with hr
  set F : ℝ := ((2 * s + 4).factorial : ℝ) with hF
  have hFp : 0 < F := by positivity
  have hfac : ((2 * s + 5).factorial : ℝ) = (2 * (s : ℝ) + 5) * F := by
    rw [hF, show 2 * s + 5 = (2 * s + 4) + 1 by ring, Nat.factorial_succ]; push_cast; ring
  set P : ℝ := π ^ (2 * s + 2) with hP
  have hPp : 0 < P := by positivity
  have hpow : π ^ (2 * s + 4 + 1) = P * π ^ 3 := by rw [hP, ← pow_add]
  have h2pow : (2 / π) ^ (2 * s + 2) = 4 ^ (s + 1) / P := by
    have h4 : (2 : ℝ) ^ (2 * s + 2) = 4 ^ (s + 1) := by
      rw [show 2 * s + 2 = 2 * (s + 1) by ring, pow_mul]; norm_num
    rw [hP, div_pow, h4]
  rw [hfac, h2pow]
  rw [hpow] at hnum
  have hQ : (0 : ℝ) < 4 ^ s := by positivity
  have step : 4 * (num true s / (π * r))
      ≤ 4 * ((4 ^ s * (128 * π ^ 2 / 9) * (Real.exp π * (F / (P * π ^ 3)))) / (π * r)) := by
    apply mul_le_mul_of_nonneg_left _ (by norm_num)
    exact div_le_div_of_nonneg_right hnum (by positivity)
  refine step.trans ?_
  have key : 128 * π ^ 2 / 9 * Real.exp π ≤ 45 * (2 * (s : ℝ) + 5) * (π ^ 4 * r) := by
    have hs0 : (0 : ℝ) ≤ s := Nat.cast_nonneg s
    have h1 : 128 * π ^ 2 / 9 * Real.exp π ≤ 128 * π ^ 2 / 9 * 81 :=
      mul_le_mul_of_nonneg_left hE.le (by positivity)
    have h2 : (15 : ℝ) ≤ π ^ 2 * r := by nlinarith
    have h3 : 45 * 5 * (π ^ 2 * 15) ≤ 45 * (2 * (s : ℝ) + 5) * (π ^ 4 * r) := by
      have : π ^ 4 * r = π ^ 2 * (π ^ 2 * r) := by ring
      rw [this]
      have hπ2 : 0 < π ^ 2 := by positivity
      nlinarith [mul_le_mul_of_nonneg_left h2 hπ2.le, mul_nonneg hs0 (mul_nonneg hπ2.le (by linarith : (0:ℝ) ≤ π ^ 2 * r))]
    nlinarith [sq_nonneg π]
  have e1 : 4 * ((4 ^ s * (128 * π ^ 2 / 9) * (Real.exp π * (F / (P * π ^ 3)))) / (π * r))
      = (4 ^ (s + 1) * F / (P * (π ^ 4 * r))) * (128 * π ^ 2 / 9 * Real.exp π) := by
    field_simp; ring
  have e2 : 45 * (4 ^ (s + 1) / P) * ((2 * (s : ℝ) + 5) * F)
      = (4 ^ (s + 1) * F / (P * (π ^ 4 * r))) * (45 * (2 * (s : ℝ) + 5) * (π ^ 4 * r)) := by
    field_simp
  rw [e1, e2]
  exact mul_le_mul_of_nonneg_left key (by positivity)

/-- upper bound, `m = 2s+1`, `s ≥ 1` -/
theorem A_odd_le (s : ℕ) (hs : 1 ≤ s) :
    (altSum false (s + 1) : ℝ) ≤ 45 * (2 / π) ^ (2 * s + 1) * ((2 * s + 4).factorial : ℝ) := by
  rw [altSum_odd_eq]
  have hnum := num_le false s 3 (128 * π) (by positivity) w_odd_le
  obtain ⟨hr1, hr2⟩ := sqrt_pi_bounds
  have hπ := Real.pi_gt_d2
  have hE := exp_pi_lt
  have hEp := Real.exp_pos π
  set r := √π with hr
  set F : ℝ := ((2 * s + 3).factorial : ℝ) with hF
  have hFp : 0 < F := by positivity
  have hfac : ((2 * s + 4).factorial : ℝ) = (2 * (s : ℝ) + 4) * F := by
    rw [hF, show 2 * s + 4 = (2 * s + 3) + 1 by ring, Nat.factorial_succ]; push_cast; ring
  set P : ℝ := π ^ (2 * s) with hP
  have hPp : 0 < P := by positivity
  have hpow : π ^ (2 * s + 3 + 1) = P * π ^ 4 := by rw [hP, ← pow_add]
  have h2pow : (2 / π) ^ (2 * s + 1) = 2 * 4 ^ s / (π * P) := by
    have h4 : (2 : ℝ) ^ (2 * s + 1) = 2 * 4 ^ s := by
      rw [pow_succ, pow_mul]; norm_num; ring
    rw [hP, div_pow, h4, pow_succ]; ring
  rw [hfac, h2pow]
  rw [hpow] at hnum
  have step : 2 * (num false s / (π * r))
      ≤ 2 * ((4 ^ s * (128 * π) * (Real.exp π * (F / (P * π ^ 4)))) / (π * r)) := by
    apply mul_le_mul_of_nonneg_left _ (by norm_num)
    exact div_le_div_of_nonneg_right hnum (by positivity)
  refine step.trans ?_
  have key : 256 * Real.exp π ≤ 90 * (2 * (s : ℝ) + 4) * (π ^ 3 * r) := by
    have hs1 : (1 : ℝ) ≤ s := by exact_mod_cast hs
    have h2 : (54 : ℝ) ≤ π ^ 3 * r := by
      have h3 : (3.14 : ℝ) ^ 3 ≤ π ^ 3 := pow_le_pow_left₀ (by norm_num) hπ.le 3
      have : (30.9 : ℝ) ≤ π ^ 3 := by norm_num at h3 ⊢; linarith
      nlinarith
    nlinarith
  have e1 : 2 * ((4 ^ s * (128 * π) * (Real.exp π * (F / (P * π ^ 4)))) / (π * r))
      = (4 ^ s * F / (P * (π ^ 4 * r))) * (256 * Real.exp π) := by
    field_simp; ring
  have e2 : 45 * (2 * 4 ^ s / (π * P)) * ((2 * (s : ℝ) + 4) * F)
      = (4 ^ s * F / (P * (π ^ 4 * r))) * (90 * (2 * (s : ℝ) + 4) * (π ^ 3 * r)) := by
    field_simp; norm_num
  rw [e1, e2]
  exact mul_le_mul_of_nonneg_left key (by positivity)

theorem half_tail (n : ℕ) (hn : 10 ≤ n) :
    (1 / 2 : ℝ) * ((n.factorial : ℝ) / π ^ (n + 1)) ≤ (n.factorial : ℝ) / π ^ (n + 1) - 1 := by
  have h := factorial_ge n hn
  have hp : 0 < π ^ (n + 1) := by positivity
  have : 2 ≤ (n.factorial : ℝ) / π ^ (n + 1) := by rw [le_div_iff₀ hp]; linarith
  linarith

/-- lower bound, `m = 2s+2`, `s ≥ 4` -/
theorem le_A_even (s : ℕ) (hs : 4 ≤ s) :
    (1 / 7 : ℝ) * (2 / π) ^ (2 * s + 2) * ((2 * s + 2).factorial : ℝ) ≤ altSum true (s + 1) := by
  rw [altSum_even_eq]
  have hnum := le_num true s (π ^ 3 / 4) (by positivity) le_w_even
  have hh := half_tail (2 * s + 2) (by omega)
  obtain ⟨hr1, hr2⟩ := sqrt_pi_bounds
  have hπ := Real.pi_gt_d2
  set r := √π with hr
  set G : ℝ := ((2 * s + 2).factorial : ℝ) with hG
  have hGp : 0 < G := by positivity
  set P : ℝ := π ^ (2 * s + 2) with hP
  have hPp : 0 < P := by positivity
  have hpow : π ^ (2 * s + 2 + 1) = P * π := by rw [hP, pow_succ]
  have h2pow : (2 / π) ^ (2 * s + 2) = 4 ^ (s + 1) / P := by
    have h4 : (2 : ℝ) ^ (2 * s + 2) = 4 ^ (s + 1) := by
      rw [show 2 * s + 2 = 2 * (s + 1) by ring, pow_mul]; norm_num
    rw [hP, div_pow, h4]
  rw [hpow] at hnum hh
  rw [h2pow]
  have h1 : 4 ^ s * (π ^ 3 / 4) * (1 / 2 * (G / (P * π))) ≤ num true s :=
    (mul_le_mul_of_nonneg_left hh (by positivity)).trans hnum
  have step : 4 * ((4 ^ s * (π ^ 3 / 4) * (1 / 2 * (G / (P * π)))) / (π * r)) ≤ 4 * (num true s / (π * r)) := by
    apply mul_le_mul_of_nonneg_left _ (by norm_num)
    exact div_le_div_of_nonneg_right h1 (by positivity)
  refine le_trans ?_ step
  have e1 : 4 * ((4 ^ s * (π ^ 3 / 4) * (1 / 2 * (G / (P * π)))) / (π * r))
      = (4 ^ s * G / (P * r)) * (π / 2) := by field_simp
  have e2 : (1 / 7 : ℝ) * (4 ^ (s + 1) / P) * G = (4 ^ s * G / (P * r)) * (4 * r / 7) := by
    field_simp; ring
  rw [e1, e2]
  exact mul_le_mul_of_nonneg_left (by linarith) (by positivity)

/-- lower bound, `m = 2s+1`, `s ≥ 4` -/
theorem le_A_odd (s : ℕ) (hs : 4 ≤ s) :
    (1 / 7 : ℝ) * (2 / π) ^ (2 * s + 1) * ((2 * s + 1).factorial : ℝ) ≤ altSum false (s + 1) := by
  rw [altSum_odd_eq]
  have hnum := le_num false s (9 * π ^ 4 / 32) (by positivity) le_w_odd
  have hh := half_tail (2 * s + 2) (by omega)
  obtain ⟨hr1, hr2⟩ := sqrt_pi_bounds
  have hπ := Real.pi_gt_d2
  set r := √π with hr
  set H : ℝ := ((2 * s + 1).factorial : ℝ) with hH
  have hHp : 0 < H := by positivity
  have hfac : ((2 * s + 2).factorial : ℝ) = (2 * (s : ℝ) + 2) * H := by
    rw [hH, show 2 * s + 2 = (2 * s + 1) + 1 by ring, Nat.factorial_succ]; push_cast; ring
  set P : ℝ := π ^ (2 * s) with hP
  have hPp : 0 < P := by positivity
  have hpow : π ^ (2 * s + 2 + 1) = P * π ^ 3 := by rw [hP, ← pow_add]
  have h2pow : (2 / π) ^ (2 * s + 1) = 2 * 4 ^ s / (π * P) := by
    have h4 : (2 : ℝ) ^ (2 * s + 1) = 2 * 4 ^ s := by
      rw [pow_succ, pow_mul]; norm_num; ring
    rw [hP, div_pow, h4, pow_succ]; ring
  rw [hpow, hfac] at hnum hh
  rw [h2pow]
  have hs0 : (0 : ℝ) ≤ s := Nat.cast_nonneg s
  have h1 : 4 ^ s * (9 * π ^ 4 / 32) * (1 / 2 * ((2 * (s : ℝ) + 2) * H / (P * π ^ 3))) ≤ num false s :=
    (mul_le_mul_of_nonneg_left hh (by positivity)).trans hnum
  have step : 2 * ((4 ^ s * (9 * π ^ 4 / 32) * (1 / 2 * ((2 * (s : ℝ) + 2) * H / (P * π ^ 3)))) / (π * r))
      ≤ 2 * (num false s / (π * r)) := by
    apply mul_le_mul_of_nonneg_left _ (by norm_num)
    exact div_le_div_of_nonneg_right h1 (by positivity)
  refine le_trans ?_ step
  have e1 : 2 * ((4 ^ s * (9 * π ^ 4 / 32) * (1 / 2 * ((2 * (s : ℝ) + 2) * H / (P * π ^ 3)))) / (π * r))
      = (4 ^ s * H / (P * r)) * (9 * (2 * (s : ℝ) + 2) / 32) := by field_simp
  have e2 : (1 / 7 : ℝ) * (2 * 4 ^ s / (π * P)) * H = (4 ^ s * H / (P * r)) * (2 * r / (7 * π)) := by
    field_simp
  rw [e1, e2]
  apply mul_le_mul_of_nonneg_left _ (by positivity)
  rw [div_le_iff₀ (by positivity)]
  nlinarith

end PerM


==> anc/lean/PerM/Thm12Final.lean <==
/- Theorem 1.2, first assertion, for A_m (m ≥ 2), all cases. -/
import PerM.Thm12

open Real

namespace PerM

/-- `A_m` of Section 4: `A_{2q} = altSum true q`, `A_{2q-1} = altSum false q`. -/
def A (m : ℕ) : ℤ := if m % 2 = 0 then altSum true (m / 2) else altSum false ((m + 1) / 2)

theorem A_even (s : ℕ) : A (2 * s + 2) = altSum true (s + 1) := by
  unfold A
  have h1 : (2 * s + 2) % 2 = 0 := by omega
  have h2 : (2 * s + 2) / 2 = s + 1 := by omega
  rw [if_pos h1, h2]

theorem A_odd (s : ℕ) : A (2 * s + 1) = altSum false (s + 1) := by
  unfold A
  have h1 : ¬ (2 * s + 1) % 2 = 0 := by omega
  have h2 : (2 * s + 1 + 1) / 2 = s + 1 := by omega
  rw [if_neg h1, h2]

theorem A_small : A 2 = 4 ∧ A 3 = 12 ∧ A 4 = 40 ∧ A 5 = 168 ∧ A 6 = 784 ∧ A 7 = 4272 ∧ A 8 = 25504 := by
  decide

theorem two_div_pi_pow_le (m : ℕ) : (2 / π) ^ m ≤ (2 / 3 : ℝ) ^ m := by
  apply pow_le_pow_left₀ (by positivity)
  rw [div_le_div_iff₀ Real.pi_pos (by norm_num)]; linarith [Real.pi_gt_three]

theorem small_case (m : ℕ) (a : ℤ) (h : (1 / 7 : ℝ) * (2 / 3) ^ m * (m.factorial : ℝ) ≤ a) :
    (1 / 7 : ℝ) * (2 / π) ^ m * (m.factorial : ℝ) ≤ a := by
  refine le_trans ?_ h
  have := two_div_pi_pow_le m
  have hf : (0 : ℝ) ≤ (m.factorial : ℝ) := by positivity
  nlinarith

/-- Theorem 1.2, first assertion (with `m = N − 1 ≥ 2`). -/
theorem A_sandwich (m : ℕ) (hm : 2 ≤ m) :
    (1 / 7 : ℝ) * (2 / π) ^ m * (m.factorial : ℝ) ≤ A m ∧
    (A m : ℝ) ≤ 45 * (2 / π) ^ m * ((m + 3).factorial : ℝ) := by
  obtain ⟨h2, h3, h4, h5, h6, h7, h8⟩ := A_small
  rcases Nat.even_or_odd' m with ⟨k, rfl | rfl⟩
  · -- m = 2k, k ≥ 1
    obtain ⟨s, rfl⟩ : ∃ s, k = s + 1 := ⟨k - 1, by omega⟩
    have e : 2 * (s + 1) = 2 * s + 2 := by ring
    rw [e, A_even]
    refine ⟨?_, ?_⟩
    · by_cases hs : 4 ≤ s
      · exact le_A_even s hs
      · have : s = 0 ∨ s = 1 ∨ s = 2 ∨ s = 3 := by omega
        rcases this with rfl | rfl | rfl | rfl
        · rw [← A_even 0, show 2 * 0 + 2 = 2 by norm_num, h2]; apply small_case; norm_num [Nat.factorial]
        · rw [← A_even 1, show 2 * 1 + 2 = 4 by norm_num, h4]; apply small_case; norm_num [Nat.factorial]
        · rw [← A_even 2, show 2 * 2 + 2 = 6 by norm_num, h6]; apply small_case; norm_num [Nat.factorial]
        · rw [← A_even 3, show 2 * 3 + 2 = 8 by norm_num, h8]; apply small_case; norm_num [Nat.factorial]
    · have := A_even_le s
      rwa [show 2 * s + 2 + 3 = 2 * s + 5 by ring]
  · -- m = 2k+1, k ≥ 1
    have hk : 1 ≤ k := by omega
    rw [A_odd]
    refine ⟨?_, ?_⟩
    · by_cases hs : 4 ≤ k
      · exact le_A_odd k hs
      · have : k = 1 ∨ k = 2 ∨ k = 3 := by omega
        rcases this with rfl | rfl | rfl
        · rw [← A_odd 1, show 2 * 1 + 1 = 3 by norm_num, h3]; apply small_case; norm_num [Nat.factorial]
        · rw [← A_odd 2, show 2 * 2 + 1 = 5 by norm_num, h5]; apply small_case; norm_num [Nat.factorial]
        · rw [← A_odd 3, show 2 * 3 + 1 = 7 by norm_num, h7]; apply small_case; norm_num [Nat.factorial]
    · have := A_odd_le k hk
      rwa [show 2 * k + 1 + 3 = 2 * k + 4 by ring]

end PerM


==> anc/lean/PerM/Weight.lean <==
/- Lemma 4.12: elementary bounds for the weight  w_b(x) = cdhWeight (alpha b) (3/4) (5/4) x. -/
import PerM.Sandwich

open Real MeasureTheory

namespace PerM

/-! ### numerical facts about Γ(1/4), Γ(3/4), Γ(5/4) -/

theorem Gamma_le_one_of_mem (t : ℝ) (h1 : 1 ≤ t) (h2 : t ≤ 2) : Real.Gamma t ≤ 1 := by
  have hc := Real.convexOn_Gamma
  have := hc.2 (show (1 : ℝ) ∈ Set.Ioi 0 by simp) (show (2 : ℝ) ∈ Set.Ioi 0 by simp)
    (show 0 ≤ 2 - t by linarith) (show 0 ≤ t - 1 by linarith) (by ring)
  simp only [smul_eq_mul, Real.Gamma_one, Real.Gamma_two] at this
  have e : (2 - t) * 1 + (t - 1) * 2 = t := by ring
  rw [e] at this; linarith

theorem Gamma_three_quarters_le : Real.Gamma (3 / 4) ≤ 4 / 3 := by
  have h := Gamma_le_one_of_mem (7 / 4) (by norm_num) (by norm_num)
  have e : (7 / 4 : ℝ) = 3 / 4 + 1 := by norm_num
  rw [e, Real.Gamma_add_one (by norm_num)] at h; linarith

theorem Gamma_five_quarters_le : Real.Gamma (5 / 4) ≤ 1 :=
  Gamma_le_one_of_mem (5 / 4) (by norm_num) (by norm_num)

theorem Gamma_quarter_eq : Real.Gamma (1 / 4) = 4 * Real.Gamma (5 / 4) := by
  have e : (5 / 4 : ℝ) = 1 / 4 + 1 := by norm_num
  rw [e, Real.Gamma_add_one (by norm_num)]; ring

theorem Gamma_quarter_le : Real.Gamma (1 / 4) ≤ 4 := by
  rw [Gamma_quarter_eq]; linarith [Gamma_five_quarters_le]

theorem Gamma_quarter_mul : Real.Gamma (1 / 4) * Real.Gamma (3 / 4) = π * √2 := by
  have h := Real.Gamma_mul_Gamma_one_sub (1 / 4)
  have e1 : (1 : ℝ) - 1 / 4 = 3 / 4 := by norm_num
  have e2 : π * (1 / 4) = π / 4 := by ring
  rw [e1, e2, Real.sin_pi_div_four] at h
  rw [h]
  have h2 : (0 : ℝ) < √2 := Real.sqrt_pos.mpr (by norm_num)
  have h3 : √2 * √2 = 2 := Real.mul_self_sqrt (by norm_num)
  field_simp; nlinarith

/-- `Γ(3/4)² ≥ π²/8` -/
theorem Gamma_three_quarters_sq_ge : π ^ 2 / 8 ≤ Real.Gamma (3 / 4) ^ 2 := by
  have h := Gamma_quarter_mul
  have h1 := Gamma_quarter_le
  have hp : 0 < Real.Gamma (3 / 4) := Real.Gamma_pos_of_pos (by norm_num)
  have hq : 0 < Real.Gamma (1 / 4) := Real.Gamma_pos_of_pos (by norm_num)
  have h3 : √2 * √2 = 2 := Real.mul_self_sqrt (by norm_num)
  have h2 : (0 : ℝ) < √2 := Real.sqrt_pos.mpr (by norm_num)
  -- π√2 = Γ(1/4)Γ(3/4) ≤ 4 Γ(3/4)
  have h4 : π * √2 ≤ 4 * Real.Gamma (3 / 4) := by rw [← h]; nlinarith
  have h5 : (π * √2) ^ 2 ≤ (4 * Real.Gamma (3 / 4)) ^ 2 :=
    pow_le_pow_left₀ (by positivity) h4 2
  have h6 : (π * √2) ^ 2 = 2 * π ^ 2 := by rw [mul_pow, sq (√2), h3]; ring
  rw [h6] at h5; nlinarith

/-- `Γ(5/4)² ≥ 9π²/128` -/
theorem Gamma_five_quarters_sq_ge : 9 * π ^ 2 / 128 ≤ Real.Gamma (5 / 4) ^ 2 := by
  have h := Gamma_quarter_mul
  have h1 := Gamma_three_quarters_le
  have hp : 0 < Real.Gamma (3 / 4) := Real.Gamma_pos_of_pos (by norm_num)
  have hq : 0 < Real.Gamma (5 / 4) := Real.Gamma_pos_of_pos (by norm_num)
  have h3 : √2 * √2 = 2 := Real.mul_self_sqrt (by norm_num)
  rw [Gamma_quarter_eq] at h
  -- π√2 = 4Γ(5/4)Γ(3/4) ≤ (16/3) Γ(5/4)
  have h4 : π * √2 ≤ 16 / 3 * Real.Gamma (5 / 4) := by rw [← h]; nlinarith
  have h5 : (π * √2) ^ 2 ≤ (16 / 3 * Real.Gamma (5 / 4)) ^ 2 :=
    pow_le_pow_left₀ (by positivity) h4 2
  have h6 : (π * √2) ^ 2 = 2 * π ^ 2 := by rw [mul_pow, sq (√2), h3]; ring
  rw [h6] at h5; nlinarith

/-! ### hyperbolic functions against `exp(-πx)` -/

theorem inv_cosh_le (y : ℝ) : 1 / Real.cosh y ≤ 2 * Real.exp (-y) := by
  have hc := Real.cosh_pos y
  rw [div_le_iff₀ hc, Real.cosh_eq]
  have h1 := Real.exp_pos y; have h2 := Real.exp_pos (-y)
  have h3 : Real.exp (-y) * Real.exp y = 1 := by rw [← Real.exp_add]; simp
  nlinarith

theorem le_inv_cosh (y : ℝ) (hy : 0 ≤ y) : Real.exp (-y) ≤ 1 / Real.cosh y := by
  have hc := Real.cosh_pos y
  rw [le_div_iff₀ hc, Real.cosh_eq]
  have h1 := Real.exp_pos y; have h2 := Real.exp_pos (-y)
  have h3 : Real.exp (-y) * Real.exp y = 1 := by rw [← Real.exp_add]; simp
  have h4 : Real.exp (-y) ≤ 1 := by rw [Real.exp_le_one_iff]; linarith
  nlinarith

theorem div_sinh_le (y : ℝ) (hy : 0 < y) : y / Real.sinh y ≤ 2 * (y + 1) * Real.exp (-y) := by
  have hs : 0 < Real.sinh y := Real.sinh_pos_iff.mpr hy
  rw [div_le_iff₀ hs, Real.sinh_eq]
  have h1 := Real.exp_pos y; have h2 := Real.exp_pos (-y)
  have h3 : Real.exp (-y) * Real.exp y = 1 := by rw [← Real.exp_add]; simp
  have h4 : y + 1 ≤ Real.exp y := Real.add_one_le_exp y
  have h5 : Real.exp (-y) ≤ 1 := by rw [Real.exp_le_one_iff]; linarith
  -- goal: y ≤ 2(y+1)e^{-y}(e^y - e^{-y})/2 = (y+1)(1 - e^{-2y})
  have h6 : (y + 1) * (Real.exp (-y) * Real.exp (-y)) ≤ 1 := by
    have : (y + 1) * Real.exp (-y) ≤ 1 := by
      calc (y + 1) * Real.exp (-y) ≤ Real.exp y * Real.exp (-y) := by nlinarith
        _ = 1 := by rw [mul_comm]; exact h3
    nlinarith
  nlinarith

theorem le_div_sinh (y : ℝ) (hy : 0 < y) : 2 * y * Real.exp (-y) ≤ y / Real.sinh y := by
  have hs : 0 < Real.sinh y := Real.sinh_pos_iff.mpr hy
  rw [le_div_iff₀ hs, Real.sinh_eq]
  have h1 := Real.exp_pos y; have h2 := Real.exp_pos (-y)
  have h3 : Real.exp (-y) * Real.exp y = 1 := by rw [← Real.exp_add]; simp
  nlinarith [mul_pos hy (mul_pos h2 h2)]

theorem half_le_tanh (y : ℝ) (hy : 1 ≤ y) : 1 / 2 ≤ Real.tanh y := by
  rw [Real.tanh_eq_sinh_div_cosh, le_div_iff₀ (Real.cosh_pos y), Real.sinh_eq, Real.cosh_eq]
  have h4 : y + 1 ≤ Real.exp y := Real.add_one_le_exp y
  have h2 := Real.exp_pos (-y)
  have h3 : Real.exp (-y) * Real.exp y = 1 := by rw [← Real.exp_add]; simp
  have h5 : Real.exp (-y) ≤ 1 / 2 := by
    have : Real.exp (-y) * 2 ≤ Real.exp (-y) * Real.exp y := by nlinarith
    linarith
  linarith

/-! ### the weight -/

/-- `w_b(x)` -/
noncomputable def w (b : Bool) (x : ℝ) : ℝ := cdhWeight (alpha b) (3 / 4) (5 / 4) x

theorem w_eq (b : Bool) (x : ℝ) (hx : 0 < x) :
    w b x = 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) * Nsq (alpha b) x :=
  cdhWeight_formula (alpha b) x hx

theorem poly_le (x : ℝ) (hx : 0 < x) : x * (x ^ 2 + 1 / 16) ≤ (x + 1) ^ 3 := by nlinarith [sq_nonneg x]

/-- Lemma 4.12, upper bound, even branch. -/
theorem w_even_le (x : ℝ) (hx : 0 < x) :
    w true x ≤ 128 * π ^ 2 / 9 * ((x + 1) ^ 4 * Real.exp (-(π * x))) := by
  rw [w_eq true x hx]
  have hN := Nsq_three_quarters_le x hx
  have hπx : 0 < π * x := by positivity
  have hs := div_sinh_le (π * x) hπx
  have hG := Gamma_three_quarters_le
  have hGp : 0 < Real.Gamma (3 / 4) := Real.Gamma_pos_of_pos (by norm_num)
  have hG2 : Real.Gamma (3 / 4) ^ 2 ≤ 16 / 9 := by nlinarith
  have ht : Real.tanh (2 * π * x) ≤ 1 := (Real.tanh_lt_one _).le
  have ht0 : 0 ≤ Real.tanh (2 * π * x) := by
    rw [Real.tanh_eq_sinh_div_cosh]
    exact div_nonneg (Real.sinh_nonneg_iff.mpr (by positivity)) (Real.cosh_pos _).le
  have hE := Real.exp_pos (-(π * x))
  have hp := poly_le x hx
  have hNp := Nsq_pos (3 / 4) x (by norm_num)
  have hα : alpha true = 3 / 4 := by simp [alpha]
  rw [hα]
  -- Nsq ≤ Γ² · 2(πx+1)e^{-πx} ≤ (16/9)·2π(x+1) e^{-πx}
  have hN2 : Nsq (3 / 4) x ≤ 16 / 9 * (2 * π * (x + 1) * Real.exp (-(π * x))) := by
    have h1 : Nsq (3 / 4) x ≤ Real.Gamma (3 / 4) ^ 2 * (2 * (π * x + 1) * Real.exp (-(π * x))) :=
      hN.trans (mul_le_mul_of_nonneg_left hs (by positivity))
    have h2 : 2 * (π * x + 1) * Real.exp (-(π * x)) ≤ 2 * π * (x + 1) * Real.exp (-(π * x)) := by
      have : π * x + 1 ≤ π * (x + 1) := by nlinarith [Real.pi_gt_three]
      nlinarith
    calc Nsq (3 / 4) x ≤ Real.Gamma (3 / 4) ^ 2 * (2 * (π * x + 1) * Real.exp (-(π * x))) := h1
      _ ≤ 16 / 9 * (2 * π * (x + 1) * Real.exp (-(π * x))) := by
          apply mul_le_mul hG2 h2 (by positivity) (by norm_num)
  have hA : 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) ≤ 4 * π * (x + 1) ^ 3 := by
    have : 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x)
        = 4 * π * (x * (x ^ 2 + 1 / 16)) * Real.tanh (2 * π * x) := by ring
    rw [this]
    have h0 : 0 ≤ 4 * π * (x * (x ^ 2 + 1 / 16)) := by positivity
    calc 4 * π * (x * (x ^ 2 + 1 / 16)) * Real.tanh (2 * π * x)
        ≤ 4 * π * (x * (x ^ 2 + 1 / 16)) * 1 := mul_le_mul_of_nonneg_left ht h0
      _ ≤ 4 * π * (x + 1) ^ 3 := by nlinarith [Real.pi_pos]
  calc 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) * Nsq (3 / 4) x
      ≤ 4 * π * (x + 1) ^ 3 * (16 / 9 * (2 * π * (x + 1) * Real.exp (-(π * x)))) :=
        mul_le_mul hA hN2 hNp.le (by positivity)
    _ = 128 * π ^ 2 / 9 * ((x + 1) ^ 4 * Real.exp (-(π * x))) := by ring

theorem tanh_nonneg' (y : ℝ) (hy : 0 ≤ y) : 0 ≤ Real.tanh y := by
  rw [Real.tanh_eq_sinh_div_cosh]
  exact div_nonneg (Real.sinh_nonneg_iff.mpr hy) (Real.cosh_pos _).le

theorem front_le (x : ℝ) (hx : 0 < x) :
    4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) ≤ 4 * π * (x + 1) ^ 3 := by
  have ht : Real.tanh (2 * π * x) ≤ 1 := (Real.tanh_lt_one _).le
  have hp := poly_le x hx
  have : 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x)
      = 4 * π * (x * (x ^ 2 + 1 / 16)) * Real.tanh (2 * π * x) := by ring
  rw [this]
  have h0 : 0 ≤ 4 * π * (x * (x ^ 2 + 1 / 16)) := by positivity
  calc 4 * π * (x * (x ^ 2 + 1 / 16)) * Real.tanh (2 * π * x)
      ≤ 4 * π * (x * (x ^ 2 + 1 / 16)) * 1 := mul_le_mul_of_nonneg_left ht h0
    _ ≤ 4 * π * (x + 1) ^ 3 := by nlinarith [Real.pi_pos]

/-- Lemma 4.12, upper bound, odd branch. -/
theorem w_odd_le (x : ℝ) (hx : 0 < x) :
    w false x ≤ 128 * π * ((x + 1) ^ 3 * Real.exp (-(π * x))) := by
  rw [w_eq false x hx]
  have hα : alpha false = 1 / 4 := by simp [alpha]
  rw [hα]
  have hN := Nsq_quarter_le x
  have hc := inv_cosh_le (π * x)
  have hG := Gamma_quarter_le
  have hGp : 0 < Real.Gamma (1 / 4) := Real.Gamma_pos_of_pos (by norm_num)
  have hG2 : Real.Gamma (1 / 4) ^ 2 ≤ 16 := by nlinarith
  have hE := Real.exp_pos (-(π * x))
  have hNp := Nsq_pos (1 / 4) x (by norm_num)
  have hN2 : Nsq (1 / 4) x ≤ 16 * (2 * Real.exp (-(π * x))) := by
    have : Real.Gamma (1 / 4) ^ 2 / Real.cosh (π * x) = Real.Gamma (1 / 4) ^ 2 * (1 / Real.cosh (π * x)) := by ring
    rw [this] at hN
    exact hN.trans (mul_le_mul hG2 hc (by have := Real.cosh_pos (π * x); positivity) (by norm_num))
  calc 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) * Nsq (1 / 4) x
      ≤ 4 * π * (x + 1) ^ 3 * (16 * (2 * Real.exp (-(π * x)))) :=
        mul_le_mul (front_le x hx) hN2 hNp.le (by positivity)
    _ = 128 * π * ((x + 1) ^ 3 * Real.exp (-(π * x))) := by ring

theorem front_ge (x : ℝ) (hx : 1 ≤ x) :
    2 * π * x * (x ^ 2 + 1 / 16) ≤ 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) := by
  have ht : 1 / 2 ≤ Real.tanh (2 * π * x) := half_le_tanh _ (by nlinarith [Real.pi_gt_three])
  have h0 : 0 ≤ 4 * π * x * (x ^ 2 + 1 / 16) := by positivity
  nlinarith

/-- Lemma 4.12, lower bound, even branch (`x ≥ 1`). -/
theorem le_w_even (x : ℝ) (hx : 1 ≤ x) :
    π ^ 3 / 4 * (x ^ 2 * Real.exp (-(π * x))) ≤ w true x := by
  have hx0 : 0 < x := by linarith
  rw [w_eq true x hx0]
  have hα : alpha true = 3 / 4 := by simp [alpha]
  rw [hα]
  have hN := le_Nsq_three_quarters x
  have hc := le_inv_cosh (π * x) (by positivity)
  have hG := Gamma_three_quarters_sq_ge
  have hE := Real.exp_pos (-(π * x))
  have hN2 : π ^ 2 / 8 * Real.exp (-(π * x)) ≤ Nsq (3 / 4) x := by
    have : Real.Gamma (3 / 4) ^ 2 / Real.cosh (π * x) = Real.Gamma (3 / 4) ^ 2 * (1 / Real.cosh (π * x)) := by ring
    rw [this] at hN
    exact (mul_le_mul hG hc hE.le (by positivity)).trans hN
  have hF := front_ge x hx
  have hF2 : 2 * π * x ^ 2 ≤ 2 * π * x * (x ^ 2 + 1 / 16) := by
    have : x ^ 2 ≤ x * (x ^ 2 + 1 / 16) := by nlinarith
    nlinarith [Real.pi_pos]
  calc π ^ 3 / 4 * (x ^ 2 * Real.exp (-(π * x)))
      = 2 * π * x ^ 2 * (π ^ 2 / 8 * Real.exp (-(π * x))) := by ring
    _ ≤ 4 * π * x * (x ^ 2 + 1 / 16) * Real.tanh (2 * π * x) * Nsq (3 / 4) x :=
        mul_le_mul (hF2.trans hF) hN2 (by positivity) (by
          have := tanh_nonneg' (2 * π * x) (by positivity); positivity)

/-- Lemma 4.12, lower bound, odd branch (`x ≥ 1`). -/
theorem le_w_odd (x : ℝ) (hx : 1 ≤ x) :
    9 * π ^ 4 / 32 * (x ^ 2 * Real.exp (-(π * x))) ≤ w false x := by
  have hx0 : 0 < x := by linarith
  rw [w_eq false x hx0]
  have hα : alpha false = 1 / 4 := by simp [alpha]
  rw [hα]
  have hN := le_Nsq_quarter x hx0
  have hs := le_div_sinh (π * x) (by positivity)
  have hG := Gamma_five_quarters_sq_ge
  have hE := Real.exp_pos (-(π * x))
  have hq : 0 < 1 / 16 + x ^ 2 := by positivity
  -- Nsq ≥ (9π²/128)·2πx e^{-πx}/(x²+1/16)
  have hN2 : 9 * π ^ 2 / 128 * (2 * (π * x) * Real.exp (-(π * x))) / (1 / 16 + x ^ 2) ≤ Nsq (1 / 4) x := by
    refine le_trans ?_ hN
    apply div_le_div_of_nonneg_right _ hq.le
    exact mul_le_mul hG hs (by positivity) (by positivity)
  have hF := front_ge x hx
  have key : 9 * π ^ 4 / 32 * (x ^ 2 * Real.exp (-(π * x)))
      = 2 * π * x * (x ^ 2 + 1 / 16) * (9 * π ^ 2 / 128 * (2 * (π * x) * Real.exp (-(π * x))) / (1 / 16 + x ^ 2)) := by
    field_simp; ring
  rw [key]
  exact mul_le_mul hF hN2 (by positivity) (by
    have := tanh_nonneg' (2 * π * x) (by positivity); positivity)

end PerM


==> anc/lean/README.md <==
# PerM — Lean 4 / Mathlib formalization

Ancillary file of the paper *Rainbow maps and the number of graceful labelings of trees*
(Shisheng Li), on TAOCP exercise 7.2.2.3–106.

The main theorem (Theorem 1.3) is formalized completely:

    theorem PerM.main_unconditional (N : ℕ) (hN : 3 ≤ N) :
        |Real.log (graceful N) - ((N : ℝ) * Real.log (2 * N / π) - N)| ≤ 152 * Lam N ^ 4

where `Lam N = 1 + log (N+1)` and `graceful N` (file `TauDefs.lean`) is τ(N), the number of
spanning trees of the complete graph on {0,…,N} whose edges have the lengths 1,…,N:

    def IsLS (N : ℕ) (lo : Fin N → Fin (N + 1)) : Prop := ∀ d : Fin N, (lo d : ℕ) + (d : ℕ) + 1 ≤ N
    def lsGraph (N : ℕ) (lo : Fin N → Fin (N + 1)) : SimpleGraph (Fin (N + 1)) :=
      SimpleGraph.fromRel fun a b => ∃ d : Fin N, (a : ℕ) = lo d ∧ (b : ℕ) = (lo d : ℕ) + d + 1
    noncomputable def graceful (N : ℕ) : ℕ :=
      Nat.card {lo : Fin N → Fin (N + 1) // IsLS N lo ∧ (lsGraph N lo).IsTree}

(the edge of length `d+1` joins `lo d` and `lo d + d + 1`). `#print axioms PerM.main_unconditional`
lists Lean's three axioms (`propext`, `Classical.choice`, `Quot.sound`) and two cited results,
Wilson's integral and DLMF (5.8.3). The combinatorial half, Theorem 1.1 (`PerM.compare`), uses no
axioms beyond Lean's three.

## Building

Requirements: `elan` (it installs the toolchain named in `lean-toolchain`,
`leanprover/lean4:v4.29.0-rc6`) and an internet connection for the first build.

    lake exe cache get     # downloads the prebuilt Mathlib (pinned in lake-manifest.json)
    bash verify.sh         # builds every file and checks sorry/axioms; ends with ALL GREEN

`verify.sh` (1) checks that its own error/sorry detection works on a deliberately broken file,
(2) builds every module, (3) counts `sorry`, (4) prints `#print axioms` for the main theorems from
the compiled files (`PerM/CheckAx.lean`), and (5) checks that no axiom other than Lean's three and
the cited results below occurs.

## Paper ↔ Lean: the combinatorial half (Sections 2, 4, 5, 6)

Section 5 is formalized inside the complete graph on {0,…,N}: a set `F` of edges is a forest of
the contracted graph iff `insert (ground N) F` is acyclic, where `ground N = {0,N}`.

| paper | Lean | file(s) |
|---|---|---|
| rainbow maps, types, cycles, edge sets | `RM`, `next`, `cycles`, `ncyc`, `Xset`, `RST` | `RMDefs` |
| `W(N) = per M` | `card_RM` | `RMCount` |
| Lemma 2.1, τ(N) ≤ W(N); rainbow spanning trees | `graceful_le_card_RM`, `card_RST`, `mem_RST_iff` | `GTCount`, `B_*` |
| Lemma 4.1 (swap), Lemma 4.2 (pointing) | `CycE.swap_count`, `CycE.point_count` | `E_Board` |
| Lemma 4.3 (membership) | `CycE.memb_count` | `E_Memb` |
| Theorem 4.4 (number of cycles) | `sum_ncyc_le` | `CycleCount`, `E_Kinds`, `E_Count` |
| Theorem 5.1 (border bound) | `border_bound` | `F1_Border` |
| Lemma 5.2, Corollary 5.4 | `ncomp_le_of_periods`, `rank_lengths` | `F1_RankAux`, `Rank` |
| forests: edges + components = vertices | `forest_card`, `acyc_card_le` | `ForestBasic`, `F0_Forest` |
| Lemma 5.5 (augmentation) | `augment` | `F2_Augment`, `F2_Chain`, `F2_Graph` |
| deleting one edge per cycle | `cycle_break` | `CycleBreak`, `C_Break` |
| Lemma 5.6 (repair) | `repair` | `Repair` |
| Section 6: recovery from edges and cycle orientations | `card_fiber_le` | `Orient`, `C_Orient` |
| Section 6: proof of Theorem 1.1 | `compare_RM`, `compare` | `Compare`, `CombMain` |
| Theorem 1.3 | `main_unconditional` | `CombMain` |

## Paper ↔ Lean: the analytic half (Section 7, Appendices A and B)

The analytic files follow an earlier version of the paper, in which the alternating sum is proved
by the involution of Appendix B rather than by the operator of Sections 7.1–7.2; the statements are
the same. (Docstrings inside these files may cite the earlier numbering.)

| paper | Lean | file(s) | axioms |
|---|---|---|---|
| matrix M, per M, λ_k, t_{s,k}, alternating sums | `M`, `perM`, `lam`, `t`, `altSum` | `Defs` | — |
| Lemma B.1 (columns pair up) | `U_zero`, `U_pair`, `U_low`, `U_mid` | `Comb1` | — |
| Theorem 7.5 = Theorem B.2 (alternating sum) | `perM_eq_altSum_even`, `perM_eq_altSum_odd` | `Comb2`–`Comb6`, `Marginal` | — |
| Lemma 7.4 (triangle) | `pow_eq_sum_p` | `PolyId` | — |
| Fact 7.6 (Wilson's integral) | **axiom** `wilson_integral` | `Axioms` | (W) |
| Lemma 7.7 | `integral_P` | `Moment` | W |
| Theorem 7.8, last assertion | `perM_eq_moment_even`, `perM_eq_moment_odd` | `Main` | W |
| DLMF 5.4.3, 5.4.4, 5.5.5 | proved from Mathlib | `GammaNorm` | — |
| Lemma 7.10 (density) | `cdhWeight_formula`, `mass_value` | `Density` | W |
| Fact 7.11 (DLMF 5.8.3) | **axiom** `gamma_abs_sq_prod`; `Nsq_mono` | `Axioms`, `Sandwich` | (P) |
| Lemma 7.12 (elementary bounds) | `w_even_le`, `w_odd_le`, `le_w_even`, `le_w_odd` | `Weight` | P |
| Theorem 1.2 | `perM_sandwich`, `log_perM` | `Main` | W, P |
| Lemma A.3 | `logGamma_expansion`, `w_asymp` | `AppB1`, `AppB2` | S |
| Lemma A.4 | `num_estimate`, `num_asymp` | `AppB3`–`AppB8` | W, S |
| Theorem A.1 (ratio and logarithmic forms) | `perM_fine`, `log_perM_fine` | `AppB9`, `AppB10` | W, P, S, S′ |
| Section 6, the constant 151 | `bracket_le`, `BN_le`, `constant_151` | `Constants` | — |
| Theorem 1.3 from Theorems 1.1 and 1.2 | `main_theorem` | `MainThm` | W, P |

Conventions: Lean indexes the analytic half by m = N − 1 and its parity (`mEven = true` means N
odd); ω = 4x² + 1/4; the odd measure is μ_{3/4,3/4,5/4}, the even one μ_{1/4,3/4,5/4}. The
intermediate constants in `Weight` differ from those of Lemma 7.12 (Lean avoids the numerical value
of Γ(1/4)); the constants in Theorem 1.2 are the paper's.

## The cited results (axioms, all in `PerM/Axioms.lean`)

* `wilson_integral` — DLMF (18.25.2) with (18.25.7)–(18.25.8) at n = 0 (Wilson 1980):
  |Γ(α+ix)Γ(β+ix)Γ(γ+ix)/Γ(2ix)|² is integrable on (0,∞) and (1/2π)∫ = Γ(α+β)Γ(α+γ)Γ(β+γ), α,β,γ > 0.
* `gamma_abs_sq_prod` — DLMF (5.8.3): Γ(a)²/|Γ(a+ix)|² = ∏_{k≥0} (1 + x²/(a+k)²) for a > 0.
* `stirling_re` — the real part of DLMF (5.11.1) on the ray z = α + ix, x ≥ 1, with remainder O(x⁻³).
* `stirling_real` — DLMF (5.11.1) on the real axis, z ≥ 1, with remainder O(z⁻³).

The last two are used only for Theorem A.1, which the main theorem does not need.


==> anc/lean/lake-manifest.json <==
{
 "version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "921b8d39f71a5c813b526f38e4033417d40b4c3d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "921b8d39f71a5c813b526f38e4033417d40b4c3d",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e84e3e16aea6b72cc5d311ca1bb25caad417e162",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f207d9fcf0cef00ba79962a33ef156061914d9c7",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2e58165a9dcdca9837b666528f974299ee1a51cc",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.92",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c3361708f266893de5d1769192b60d4b1831f2bb",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "221e8088e3a066b8676dc471ff10638cf1c10835",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "77a5160a74772214ef37caba2847cfe9ab600285",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "3de531c1135f5e3a01f3ac04830996fda476b28e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0-rc6",
   "inherited": true,
   "configFile": "lakefile.toml"
  }
 ],
 "name": "PerM",
 "lakeDir": ".lake"
}

==> anc/lean/lakefile.toml <==
name = "PerM"
version = "1.0.0"
defaultTargets = ["PerM"]

[leanOptions]
autoImplicit = false

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "921b8d39f71a5c813b526f38e4033417d40b4c3d"

[[lean_lib]]
name = "PerM"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.29.0-rc6


==> anc/lean/verify.sh <==
#!/bin/bash
# verify.sh — acceptance test for the PerM library.
# [0] positive control of the checker itself; [1] lake build of every file; [2] sorry count;
# [3] #print axioms from the built oleans; [4] axiom whitelist.
cd "$(dirname "$0")" || exit 1
ulimit -v 16000000
FILES=$(find PerM -name '*.lean' | sort)
MODS=$(echo "$FILES" | sed 's#/#.#g; s#\.lean$##')
fail=0
echo "== [0] checker positive control =="
T=$(mktemp -d); mkdir -p $T/PerM
printf 'theorem a : 1 = 1 := by rfl\n#check (undefined_name)\n' > $T/PerM/Bad.lean
printf 'theorem b : 1 = 2 := by sorry\n' > $T/PerM/Sorry.lean
out=$(cd $T && lake env lean PerM/Bad.lean 2>&1 || true)
[ "$(echo "$out" | grep -cE 'error[:(]')" -ge 1 ] || { echo "  ❌ checker misses error diagnostics"; fail=1; }
[ "$(grep -c sorry $T/PerM/Sorry.lean)" -ge 1 ] || { echo "  ❌ sorry grep broken"; fail=1; }
rm -rf $T
[ $fail = 0 ] && echo "  ✅ error/sorry detection works"
echo "== [1] lake build (explicit targets) =="
log=$(mktemp)
timeout 3000 lake build $MODS > $log 2>&1
nerr=$(grep -cE 'error[:(]' $log); bare=$(grep -E 'error[:(]' $log | grep -vcE '\.lean:[0-9]+:[0-9]+')
echo "  errors=$nerr (bare/concurrency=$bare)"; [ "$nerr" = 0 ] || { grep -E 'error[:(]' $log | head; fail=1; }
echo "== [2] sorry =="
ns=$(grep -c 'sorry' $FILES | awk -F: '{s+=$2} END{print s}'); echo "  sorry occurrences=$ns"; [ "$ns" = 0 ] || fail=1
echo "== [3] axioms of the main theorems (from oleans) =="
ax=$(timeout 900 lake env lean PerM/CheckAx.lean 2>&1); echo "$ax" | sed 's/^/  /'
echo "== [4] axiom whitelist =="
nax=$(echo "$ax" | grep -c 'depends on axioms'); nerr2=$(echo "$ax" | grep -cE 'error[:(]'); nwant=$(grep -c '#print axioms' PerM/CheckAx.lean)
[ "$nax" = "$nwant" ] && [ "$nwant" -ge 10 ] && [ "$nerr2" = 0 ] || { echo "  ❌ expected $nwant axiom reports and 0 errors, got $nax / $nerr2"; fail=1; }
echo "  axiom reports: $nax of $nwant expected" 
bad=$(echo "$ax" | tr -d '\n' | grep -oE '\[[^]]*\]' | tr ',' '\n' | tr -d '[] ' | sort -u | grep -vE '^(propext|Classical\.choice|Quot\.sound|PerM\.wilson_integral|PerM\.gamma_abs_sq_prod|PerM\.stirling_re|PerM\.stirling_real)$')
if [ -n "$bad" ]; then echo "  ❌ unexpected axioms: $bad"; fail=1; else echo "  ✅ only Lean's three + the cited results (W, P, S, S′)"; fi
echo "== [5] the four cited axioms, verbatim =="
grep -n '^axiom' PerM/Axioms.lean | sed 's/^/  /'
[ $fail = 0 ] && echo "ALL GREEN" || echo "FAILED"
exit $fail

